Approaching optimal entangling collective measurements on quantum computing platforms

Entanglement is a fundamental feature of quantum mechanics and holds great promise for enhancing metrology and communications. Much of the focus of quantum metrology so far has been on generating highly entangled quantum states that offer better sensitivity, per resource, than what can be achieved classically. However, to reach the ultimate limits in multi-parameter quantum metrology and quantum information processing tasks, collective measurements, which generate entanglement between multiple copies of the quantum state, are necessary. Here, we experimentally demonstrate theoretically optimal single- and two-copy collective measurements for simultaneously estimating two non-commuting qubit rotations. This allows us to implement quantum-enhanced sensing, for which the metrological gain persists for high levels of decoherence, and to draw fundamental insights about the interpretation of the uncertainty principle. We implement our optimal measurements on superconducting, trapped-ion and photonic systems, providing an indication of how future quantum-enhanced sensing networks may look.

==> supplementary_material_arxiv/figsS/biased_fig/biased_512_qubit_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48214,       1291]
NotebookOptionsPosition[     47180,       1267]
NotebookOutlinePosition[     47517,       1282]
CellTagsIndexPosition[     47474,       1279]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Just", " ", "writing", " ", "down", " ", "the", " ", "data", " ", "for", 
    " ", "the", " ", "biased", " ", "plot"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pvec", "=", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", "0.5", ",", "0.7"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"1", "q", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shots", "=", 
     RowBox[{"4096", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSE1q", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.009814096256178255", ",", "0.018252684631347656", ",", 
        "0.05586002858479817"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Erbar1q", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.0004922427945905126", ",", "0.0009032659703946223", ",", 
        "0.002852908315038183"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSE1qEM", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.008078717180808657", ",", "0.01522419035957937", ",", 
        "0.032454037887939935"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Erbar1qEM", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.00041706581217539426", ",", "0.0008010648827990004", ",", 
        "0.0021994163113924986"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"2", "q", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSE2q", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.009560370036533906", ",", "0.01640382141113281", ",", 
        "0.03943293974134655"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Erbar2q", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.0004502800065567575", ",", "0.0008114908301678808", ",", 
        "0.0019180639121106292"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSE2qEM", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.007691554515919162", ",", "0.0131680817716931", ",", 
        "0.029101654641754186"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Erbar2qEM", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0.0003859724311180139", ",", "0.000673564375734682", ",", 
        "0.001426521401471027"}], "}"}], "*", 
      RowBox[{"shots", "/", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8557263009353228`*^9, 3.855726370583658*^9}, {
  3.855726435544043*^9, 3.8557264482543373`*^9}, {3.8557265806363373`*^9, 
  3.855726587510358*^9}, {3.855726627647499*^9, 3.855726633436734*^9}, {
  3.855726682481786*^9, 3.8557266890689287`*^9}, {3.855726734199345*^9, 
  3.855726769695448*^9}, {3.855726963275276*^9, 3.855726972137403*^9}, {
  3.855727065915348*^9, 3.855727177237*^9}, {3.855762337940793*^9, 
  3.855762338181941*^9}, {3.855762620004073*^9, 3.855762672302067*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"3b66668a-0e9a-48a5-8c0b-3f7e20fa5cbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cross", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Rectangle", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "]"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossreal", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossdiag", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.2", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"circle", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Disk", "[", "]"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"green", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{
     RowBox[{"180", "/", "256"}], ",", 
     RowBox[{"246", "/", "256"}], ",", 
     RowBox[{"164", "/", "256"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"ddeb8a97-6634-44cd-82a5-7e999c3bc6b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", "0.003"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps", "=", "0.04"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps2", "=", "0.002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ps22", "=", "0.0015"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N1", "=", 
   FractionBox["4", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N2", "=", 
   FractionBox[
    RowBox[{"4", "-", 
     RowBox[{"2", "*", "ep"}], "+", 
     SuperscriptBox["ep", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"H", "=", 
    FractionBox[
     RowBox[{"4", "-", 
      RowBox[{"2", "*", "ep"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}], "2"]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blueA", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{
     RowBox[{"160", "/", "256"}], ",", 
     RowBox[{"160", "/", "256"}], ",", 
     RowBox[{"250", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Greenn", "=", 
   RowBox[{"RGBColor", "[", 
    RowBox[{
     RowBox[{"0", "/", "256"}], ",", 
     RowBox[{"196", "/", "256"}], ",", 
     RowBox[{"0", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ymax", "=", "32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"circlesize", "=", "0.02"}], ";"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{
  3.855762275872422*^9, {3.855762468086154*^9, 3.8557624916650352`*^9}, 
   3.8557626184182987`*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"8a5a25ae-0c32-4f13-b6d6-70d0ea1eb79a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p2qOG", "=", 
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2q", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Erbar2q", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2q", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Erbar2q", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2q", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Erbar2q", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"cross", ",", "12"}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"blueA", ",", 
         RowBox[{"Thickness", "[", 
          RowBox[{"t", "*", "0.5"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2q", "=", 
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2qEM", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Erbar2qEM", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2qEM", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Erbar2qEM", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE2qEM", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Erbar2qEM", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"blueA", ",", 
         RowBox[{"PointSize", "[", "circlesize", "]"}], ",", 
         RowBox[{"Thickness", "[", 
          RowBox[{"t", "*", "0.5"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1qOG", "=", 
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1q", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Erbar1q", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1q", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Erbar1q", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1q", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Erbar1q", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"PlotMarkers", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"cross", ",", "12"}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"248", "/", "256"}], ",", 
           RowBox[{"152", "/", "256"}], ",", 
           RowBox[{"164", "/", "256"}]}], "]"}], ",", 
         RowBox[{"Thickness", "[", 
          RowBox[{"t", "*", "0.5"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1q", "=", 
    RowBox[{"ListLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1qEM", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Erbar1qEM", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1qEM", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Erbar1qEM", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{"pvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"MSE1qEM", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Erbar1qEM", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"248", "/", "256"}], ",", 
           RowBox[{"152", "/", "256"}], ",", 
           RowBox[{"164", "/", "256"}]}], "]"}], ",", 
         RowBox[{"PointSize", "[", "circlesize", "]"}], ",", 
         RowBox[{"Thickness", "[", 
          RowBox[{"t", "*", "0.5"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tp", "=", 
   RowBox[{"t", "*", "1.5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSEp", "=", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N1", "/", "4"}], ",", 
       RowBox[{"N2", "/", "4"}], ",", 
       RowBox[{"H", "/", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ep", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{"248", "/", "256"}], ",", 
            RowBox[{"152", "/", "256"}], ",", 
            RowBox[{"164", "/", "256"}]}], "]"}], ",", ",", 
          RowBox[{"Thickness", "[", "tp", "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"blueA", ",", 
          RowBox[{"Thickness", "[", "tp", "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Greenn", ",", 
          RowBox[{"Thickness", "[", "tp", "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"1", "->", "Top"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0.6", ",", "0.1"}], "]"}], ",", 
        RowBox[{"Opacity", "[", "0.2", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2.5", ",", "5", ",", "10", ",", "20"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
       "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"MSEp", ",", "p1q", ",", "p1qOG", ",", "p2q", ",", "p2qOG", ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.635"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "800"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.855762345207534*^9, 3.855762452593096*^9}, {
  3.855762533940961*^9, 3.855762599098284*^9}, {3.855762703040976*^9, 
  3.855762734981394*^9}, {3.8557629176365843`*^9, 3.8557629224809427`*^9}, {
  3.855763212807004*^9, 3.8557632153986177`*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"ce65bc08-2f16-4391-adf8-3dad12fb7937"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJx102k81PsewPEZDLKUJTFc5EROlkQqesn3X6qRsiROKkcSWbrWlG7n4Cqk
juUcy+QUZbvKOhxGi8iuM4wlLrKMdcbyt02WkmVO98H83Cfnwe/1fX0efb8P
fm81F19bNwECgZDy7f1vWrhNtFdN2pvSzEK7qibdTMNESzQfkBNBMWilt/RM
FjhcSKfNc7NgNGofVuJCB3FemCNFhQa++3LCbCWrQOPs7ETtL6WA5RT59HrV
Q1CLMSQvvoamyYtb5Z2aQL5UmkUkvgPrmVQP7cg2KBsxa241qQG93F1RHfkd
UOOVqnRhug40sj384nu6YGn3kW0F3o1AkTDXtBv6CAIreVJKGgzwbmK3t5kO
wEGec9m5wmbQUqzNDDMZguZww5YGrVaovus11tM3DKq/4is5s23Aen47ujx3
FPDPg6z/7vsARuGiinXX2JA1Vc7YGtsBC21Xbsj+MA5blZ/PjY11gsL7QxIO
pych2pN+LU29CxwcWXHSujgsY3ljHqHdcOSeW6is+QwEGtSV7qjtAXJIpk+x
9RwMFtb90q7WC6NSezQ3GPOw6tX5ZM+dPnAorE8/scAF7aMiG9fK+0HHLkWi
UHoBKBlq7sXyLBCqxR0Wzy1CkPLl74YdB2FJKSKgMnoJdKbtxbsthyA6sCLL
r2kZZLfNi9Z9/dbbr/gx938BoXdPaLtShkGt/7AGKWEFrhuWf9xyegRorD+E
g9VWIe+US1rl8giQeI8VQt6uwRKuKMWhjkL1T+pzTtYbQD9HEUw8PgZxbH2z
BUkCFmoe8ayUMwax4zbOwCVgagMWPZkRbNANYZoLDxCxw4fCE8kGHFBq1vY0
mhHAHFVaV4gdHCjYK+r5ZE0QW2LEjPiFjQMjRUj2hREJSxZyCrRVnwAPAVJT
bJAwJsuiZwjUTYBMlLiwPUMEIwWH2Rn7T8Lww9/jHjpuwQg5TrQRmSkgUqJx
yqoYxv+P19+/qux4LY49UhVf4vHmgN9pctaRD8nh8POLNvUlg0QY0LtvFkMO
hIQES/ah3eFw3vVzRTzZFdxP9nqyVQPhNLP7j1SyHewyoro0/MMV9j9LTikh
H4eculgmRckOhMwU/QbJhlCQ5R+Wo3gc+PulqY2ZNr7OyMM943uJvr8/RR5o
iwNyloZFyIOFzqBtQsAr5KEpO//Em6tVyIN7h0kDV7IeeXD2D6erxPyJPHRH
a6WHUFuQh/NbNJXP97YjD8GNRhuatp3IQ6CXwlOSfDfyMCd9UV2/7iPygEcP
xM7c6UcewvtOzvbdH0QeKo+GjOcfGUYeLs9ybyZwRpAHweyYF8bJY8jDSB49
4LgJB3l4YOhggctNIA8PqqMrSSOTyMOb/tC04EkceXDpyeyR35hBHqxs496e
FJhHHh4/qqIva3KRh6xPPmvjJz8hD8c0qwVlvBeQB4ke4oeK8kXkgaraVj4g
uIw8DAtxtE/d+Yw8CLbnJxVtfEEeCmqWXrkHf0UedDWmxuQOrAHfg/Ltggq9
yXXge5hzO2YYReMB38P2Qua0xiABeRAxLv7UwiEiD+yg4loRJUHkwZLtXqh+
Tgh5oB/deaf6GQl5KEz8raRLWwR5aB6Z/ffVelEs4DEtRqZmCg47e7HnysT+
1kPExdWnoZdjkYeW3R6tHcdCkIevaTdVqYY+yINk7gv5KF0n5OGnDsmPilpW
yMMKW7s16XtT5EGG2pj+/x7y/ZI650I3PfBca8ZtFDY9fPiR917PcNND7rzN
crPOpgfrIDWrS/Q65CH72KOZIMlND6d47GV8lIk8XH6JVSdd3fSwTGdcZJZ3
IA+Lg/bpjAtdyIN5AyXlEKsHeRiaCnR+7dGHPGh9fyn5LcZCHtSkHQckQoeQ
h8iqSzaLIpseji5Qn3o/GkUeIrJvF0mR2cjD+2mV2l8ZHOTBW2Nb3C2fCeQh
nHk6yIYyhTxEq6zHrWpNIw+VZ3bcHyPMIg/TweGr+mLzyMN3LHZliCQXeTD5
V0a2lPwn5IHFfDlMOLGAPFB2esrN/3MReTDgcm5kVC4hD52+RPUdyp+RBxm9
veu5t74gD1OPJwPUhb4iDwZ58alrsavIw/VEm34l7XXkIV5HYxdJjAd8D9wn
/UynmwTkwTVfFTeNIyIPSgORUWUFAsiD2tvAir1DgsiDQW9RU60VCXmgTd+7
QmsSRh6kwpRj1lJEsQrtKFFpHxwif8huuJvz9z7895992Wq76WPlP886Q01C
wLbk7lldKg5KPbUHU/TEMb4Xn8x4FW99H4jyJemq3sXhQaqnPhcXw/h+Ag5s
dC5oO0EGs0FR4TYOqkR/cgJDDON7ou5k1dvssYKin5//tv0GDm5H1s8Q34hh
fF8mXR8a933zdbBTnhnvh8Mti9eZ74rFMAHvjZeW9lPo/rKkiAML0jhqnuew
Aq9is/8CZOTYeA==
     "], {{
       {RGBColor[1, 0.6, 0.1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{154, 42, 1, 49, 48, 47, 46, 45, 44, 2, 3, 4, 5, 6, 7, 8,
           9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 
          26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
          41}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, 
       TagBox[
        {RGBColor[
          NCache[
           Rational[31, 32], 0.96875], 
          NCache[
           Rational[19, 32], 0.59375], 
          NCache[
           Rational[41, 64], 0.640625]], Thickness[0.0045000000000000005`], 
         Opacity[1.], Dashing[0.01], 
         LineBox[{1, 49, 48, 47, 46, 45, 44, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
          12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 154}]},
        Annotation[#, "Charting`Private`Tag$21808#1"]& ], 
       TagBox[
        {RGBColor[
          NCache[
           Rational[5, 8], 0.625], 
          NCache[
           Rational[5, 8], 0.625], 
          NCache[
           Rational[125, 128], 0.9765625]], Thickness[0.0045000000000000005`],
          Opacity[1.], Dashing[0.01], 
         LineBox[{50, 98, 97, 96, 95, 94, 93, 51, 52, 53, 54, 55, 56, 57, 58, 
          59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
          76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
          155}]},
        Annotation[#, "Charting`Private`Tag$21808#2"]& ], 
       TagBox[
        {RGBColor[0, 
          NCache[
           Rational[49, 64], 0.765625], 0], Thickness[0.0045000000000000005`],
          Opacity[1.], Dashing[0.01], 
         LineBox[{99, 152, 150, 148, 146, 144, 143, 100, 101, 102, 103, 104, 
          105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 
          118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
          131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 153, 151, 
          149, 147, 145, 156}]},
        Annotation[#, "Charting`Private`Tag$21808#3"]& ]}}], {}}, {{{
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.30000000000000004`, 0.673649709387658}, {
           0.30000000000000004`, 0.7266552606745683}}], 
          LineBox[{{0.30000000000000004`, 0.7266552606745683}, {
           0.30000000000000004`, 0.7769920874137434}}]}},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.5, 1.3062550198307934`}, {0.5, 1.3603077993266166`}}], 
          LineBox[{{0.5, 1.3603077993266166`}, {0.5, 1.4115880959388345`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.7000000000000001, 2.047071117694691}, {
           0.7000000000000001, 2.1172470350492256`}}], 
          LineBox[{{0.7000000000000001, 2.1172470350492256`}, {
           0.7000000000000001, 2.1828195744572123`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.3, 0.7769920874137434}, 
             Offset[{3, 0}, {0.3, 0.7769920874137434}]}, {{0.3, 
             0.7769920874137434}, 
             Offset[{-3, 0}, {0.3, 0.7769920874137434}]}, {{0.3, 
             0.673649709387658}, Offset[{3, 0}, {0.3, 0.673649709387658}]}, {{
             0.3, 0.673649709387658}, 
             Offset[{-3, 0}, {0.3, 0.673649709387658}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.5, 1.4115880959388345`}, 
             Offset[{3, 0}, {0.5, 1.4115880959388345`}]}, {{0.5, 
             1.4115880959388345`}, 
             Offset[{-3, 0}, {0.5, 1.4115880959388345`}]}, {{0.5, 
             1.3062550198307934`}, 
             Offset[{3, 0}, {0.5, 1.3062550198307934`}]}, {{0.5, 
             1.3062550198307934`}, 
             Offset[{-3, 0}, {0.5, 1.3062550198307934`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.7, 2.1828195744572123`}, 
             Offset[{3, 0}, {0.7, 2.1828195744572123`}]}, {{0.7, 
             2.1828195744572123`}, 
             Offset[{-3, 0}, {0.7, 2.1828195744572123`}]}, {{0.7, 
             2.047071117694691}, Offset[{3, 0}, {0.7, 2.047071117694691}]}, {{
             0.7, 2.047071117694691}, 
             Offset[{-3, 0}, {0.7, 2.047071117694691}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[
       NCache[
        Rational[31, 32], 0.96875], 
       NCache[
        Rational[19, 32], 0.59375], 
       NCache[
        Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[0.0015], 
      PointBox[{{0.3, 0.7266552606745683}, {0.5, 1.3603077993266166`}, {0.7, 
       2.1172470350492256`}}]}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[
       0.0015]}, {}}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.02], Thickness[
       0.0015]}, {}}}, {{}, {}}}, {{{
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.30000000000000004`, 0.8697836436921247}, {
           0.30000000000000004`, 0.9212419111645477}}], 
          LineBox[{{0.30000000000000004`, 0.9212419111645477}, {
           0.30000000000000004`, 0.9701813132485752}}]}},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.5, 1.4909811647556237`}, {0.5, 1.5417343377948705`}}], 
          LineBox[{{0.5, 1.5417343377948705`}, {0.5, 1.5900355692389383`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.7000000000000001, 2.607848414738557}, {
           0.7000000000000001, 2.660271237736455}}], 
          LineBox[{{0.7000000000000001, 2.660271237736455}, {
           0.7000000000000001, 2.7100822581656048`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.3, 0.9701813132485752}, 
             Offset[{3, 0}, {0.3, 0.9701813132485752}]}, {{0.3, 
             0.9701813132485752}, 
             Offset[{-3, 0}, {0.3, 0.9701813132485752}]}, {{0.3, 
             0.8697836436921247}, 
             Offset[{3, 0}, {0.3, 0.8697836436921247}]}, {{0.3, 
             0.8697836436921247}, 
             Offset[{-3, 0}, {0.3, 0.8697836436921247}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.5, 1.5900355692389383`}, 
             Offset[{3, 0}, {0.5, 1.5900355692389383`}]}, {{0.5, 
             1.5900355692389383`}, 
             Offset[{-3, 0}, {0.5, 1.5900355692389383`}]}, {{0.5, 
             1.4909811647556237`}, 
             Offset[{3, 0}, {0.5, 1.4909811647556237`}]}, {{0.5, 
             1.4909811647556237`}, 
             Offset[{-3, 0}, {0.5, 1.4909811647556237`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.7, 2.7100822581656048`}, 
             Offset[{3, 0}, {0.7, 2.7100822581656048`}]}, {{0.7, 
             2.7100822581656048`}, 
             Offset[{-3, 0}, {0.7, 2.7100822581656048`}]}, {{0.7, 
             2.607848414738557}, Offset[{3, 0}, {0.7, 2.607848414738557}]}, {{
             0.7, 2.607848414738557}, 
             Offset[{-3, 0}, {0.7, 2.607848414738557}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[
       NCache[
        Rational[31, 32], 0.96875], 
       NCache[
        Rational[19, 32], 0.59375], 
       NCache[
        Rational[41, 64], 0.640625]], PointSize[0.012833333333333334`], 
      Thickness[0.0015], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[RectangleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            RGBColor[
             Rational[31, 32], 
             Rational[19, 32], 
             Rational[41, 64]], 
            Thickness[0.0015]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[12]], {{{0.3, 
       0.9212419111645477}}, {{0.5, 1.5417343377948705`}}, {{0.7, 
       2.660271237736455}}}]}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.012833333333333334`], 
       Thickness[0.0015]}, {}}, {
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], PointSize[0.012833333333333334`], 
       Thickness[0.0015]}, {}}}, {{}, {}}}, {{{
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{{}, {
          LineBox[{{0.30000000000000004`, 0.6260608905921115}, {
           0.30000000000000004`, 0.6775450762996872}}], 
          LineBox[{{0.30000000000000004`, 0.6775450762996872}, {
           0.30000000000000004`, 0.7265079202699277}}]}},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{{}, {
          LineBox[{{0.5, 1.1627121052655882`}, {0.5, 1.2152180192923463`}}], 
          LineBox[{{0.5, 1.2152180192923463`}, {0.5, 1.2651040499021293`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{{}, {
          LineBox[{{0.7000000000000001, 1.9579564585442462`}, {
           0.7000000000000001, 2.008217198599754}}], 
          LineBox[{{0.7000000000000001, 2.008217198599754}, {
           0.7000000000000001, 2.0560722273617564`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.3, 0.7265079202699277}, 
             Offset[{3, 0}, {0.3, 0.7265079202699277}]}, {{0.3, 
             0.7265079202699277}, 
             Offset[{-3, 0}, {0.3, 0.7265079202699277}]}, {{0.3, 
             0.6260608905921115}, 
             Offset[{3, 0}, {0.3, 0.6260608905921115}]}, {{0.3, 
             0.6260608905921115}, 
             Offset[{-3, 0}, {0.3, 0.6260608905921115}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.5, 1.2651040499021293`}, 
             Offset[{3, 0}, {0.5, 1.2651040499021293`}]}, {{0.5, 
             1.2651040499021293`}, 
             Offset[{-3, 0}, {0.5, 1.2651040499021293`}]}, {{0.5, 
             1.1627121052655882`}, 
             Offset[{3, 0}, {0.5, 1.1627121052655882`}]}, {{0.5, 
             1.1627121052655882`}, 
             Offset[{-3, 0}, {0.5, 1.1627121052655882`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
       
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.7, 2.0560722273617564`}, 
             Offset[{3, 0}, {0.7, 2.0560722273617564`}]}, {{0.7, 
             2.0560722273617564`}, 
             Offset[{-3, 0}, {0.7, 2.0560722273617564`}]}, {{0.7, 
             1.9579564585442462`}, 
             Offset[{3, 0}, {0.7, 1.9579564585442462`}]}, {{0.7, 
             1.9579564585442462`}, 
             Offset[{-3, 0}, {0.7, 1.9579564585442462`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[
       NCache[
        Rational[5, 8], 0.625], 
       NCache[
        Rational[5, 8], 0.625], 
       NCache[
        Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[0.0015], 
      PointBox[{{0.3, 0.6775450762996872}, {0.5, 1.2152180192923463`}, {0.7, 
       2.008217198599754}}]}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[
       0.0015]}, {}}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.02], Thickness[
       0.0015]}, {}}}, {{}, {}}}, {{{
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.30000000000000004`, 0.846804759264604}, {
           0.30000000000000004`, 0.895048598562057}}], 
          LineBox[{{0.30000000000000004`, 0.895048598562057}, {
           0.30000000000000004`, 0.9410716960857818}}]}},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.5, 1.3842013294382225`}, {0.5, 1.4349364860582468`}}], 
          LineBox[{{0.5, 1.4349364860582468`}, {0.5, 1.4832213998696173`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{{}, {
          LineBox[{{0.7000000000000001, 2.2621597085932232`}, {
           0.7000000000000001, 2.3120236665638414`}}], 
          LineBox[{{0.7000000000000001, 2.3120236665638414`}, {
           0.7000000000000001, 2.3595188588238845`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.3, 0.9410716960857818}, 
             Offset[{3, 0}, {0.3, 0.9410716960857818}]}, {{0.3, 
             0.9410716960857818}, 
             Offset[{-3, 0}, {0.3, 0.9410716960857818}]}, {{0.3, 
             0.846804759264604}, Offset[{3, 0}, {0.3, 0.846804759264604}]}, {{
             0.3, 0.846804759264604}, 
             Offset[{-3, 0}, {0.3, 0.846804759264604}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.5, 1.4832213998696173`}, 
             Offset[{3, 0}, {0.5, 1.4832213998696173`}]}, {{0.5, 
             1.4832213998696173`}, 
             Offset[{-3, 0}, {0.5, 1.4832213998696173`}]}, {{0.5, 
             1.3842013294382225`}, 
             Offset[{3, 0}, {0.5, 1.3842013294382225`}]}, {{0.5, 
             1.3842013294382225`}, 
             Offset[{-3, 0}, {0.5, 1.3842013294382225`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.0015], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{0.7, 2.3595188588238845`}, 
             Offset[{3, 0}, {0.7, 2.3595188588238845`}]}, {{0.7, 
             2.3595188588238845`}, 
             Offset[{-3, 0}, {0.7, 2.3595188588238845`}]}, {{0.7, 
             2.2621597085932232`}, 
             Offset[{3, 0}, {0.7, 2.2621597085932232`}]}, {{0.7, 
             2.2621597085932232`}, 
             Offset[{-3, 0}, {0.7, 2.2621597085932232`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[
       NCache[
        Rational[5, 8], 0.625], 
       NCache[
        Rational[5, 8], 0.625], 
       NCache[
        Rational[125, 128], 0.9765625]], PointSize[0.012833333333333334`], 
      Thickness[0.0015], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[RectangleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            RGBColor[
             Rational[5, 8], 
             Rational[5, 8], 
             Rational[125, 128]], 
            Thickness[0.0015]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[12]], {{{0.3, 
       0.895048598562057}}, {{0.5, 1.4349364860582468`}}, {{0.7, 
       2.3120236665638414`}}}]}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.012833333333333334`], 
       Thickness[0.0015]}, {}}, {
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], PointSize[0.012833333333333334`], 
       Thickness[0.0015]}, {}}}, {{}, {}}}},
  AspectRatio->0.635,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->800,
  LabelStyle->{20, FontFamily -> "Times New Roman"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, "AxesInFront" -> True},
  PlotRange->NCache[{{0, 1}, {0, 
      Log[32]}}, {{0, 1}, {0, 3.4657359027997265`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.4, 
      FormBox["0.4`", TraditionalForm]}, {0.6, 
      FormBox["0.6`", TraditionalForm]}, {0.8, 
      FormBox["0.8`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["1", TraditionalForm]}, {0.9162907318741551, 
      FormBox["2.5`", TraditionalForm]}, {
      NCache[
       Log[5], 1.6094379124341003`], 
      FormBox["5", TraditionalForm]}, {
      NCache[
       Log[10], 2.302585092994046], 
      FormBox["10", TraditionalForm]}, {
      NCache[
       Log[20], 2.995732273553991], 
      FormBox["20", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.855762709802835*^9, 3.8557627353230743`*^9}, 
   3.8557629230384493`*^9, 3.855763215788957*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"435a432b-b002-49ed-b31a-84ad5618d41d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Around", "[", 
  RowBox[{"pvec", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Around", "[", 
  RowBox[{
   RowBox[{"MSE1qEM", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Erbar1qEM", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.855762606938136*^9, 3.855762607321349*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d7597f95-b05e-4743-afc8-5f48d8851377"],

Cell[BoxData["0.3`"], "Output",
 CellChangeTimes->{3.8557626076284313`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"aef05d46-d264-4385-8d95-ab74ec26316c"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"0.0081","0.0004"},
   "Around"],
  Around[0.008078717180808657, 0.00041706581217539426`]]], "Output",
 CellChangeTimes->{3.855762607631366*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"7c430ba9-0097-4431-8842-7dae8bfcba06"]
}, Open  ]]
},
WindowSize->{1295, 783},
WindowMargins->{{Automatic, -6}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3472, 93, 325, "Input",ExpressionUUID->"3b66668a-0e9a-48a5-8c0b-3f7e20fa5cbb"],
Cell[4033, 115, 2114, 69, 115, "Input",ExpressionUUID->"ddeb8a97-6634-44cd-82a5-7e999c3bc6b0"],
Cell[6150, 186, 2051, 65, 421, "Input",ExpressionUUID->"8a5a25ae-0c32-4f13-b6d6-70d0ea1eb79a"],
Cell[CellGroupData[{
Cell[8226, 255, 10811, 297, 451, "Input",ExpressionUUID->"ce65bc08-2f16-4391-adf8-3dad12fb7937"],
Cell[19040, 554, 27189, 682, 566, "Output",ExpressionUUID->"435a432b-b002-49ed-b31a-84ad5618d41d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46266, 1241, 466, 11, 52, "Input",ExpressionUUID->"d7597f95-b05e-4743-afc8-5f48d8851377"],
Cell[46735, 1254, 154, 2, 34, "Output",ExpressionUUID->"aef05d46-d264-4385-8d95-ab74ec26316c"],
Cell[46892, 1258, 272, 6, 34, "Output",ExpressionUUID->"7c430ba9-0097-4431-8842-7dae8bfcba06"]
}, Open  ]]
}
]
*)



==> supplementary_material_arxiv/figsS/biased_fig/gradient_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4277,        134]
NotebookOptionsPosition[      3765,        117]
NotebookOutlinePosition[      4102,        132]
CellTagsIndexPosition[      4059,        129]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "data", " ", "for", " ", "the", " ", "mean", " ", "of", " ", "the", " ", 
    "slope", " ", "fitted", " ", "to", " ", "the", " ", "training", " ", 
    "data", " ", "for", " ", "the", " ", "IBMQ", " ", "system", " ", "1", " ", 
    RowBox[{"device", ".", " ", "Used"}], " ", "for", " ", "the", " ", 
    "supplementary", " ", "material", " ", "to", " ", "show", " ", "how", " ",
     "the", " ", "estimator", " ", "is", " ", "biased"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", "0.5", ",", "0.7"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mx1q", "=", 
     RowBox[{"{", 
      RowBox[{"1.0434", ",", " ", "1.03665", ",", " ", "0.87322"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"my1q", "=", 
     RowBox[{"{", 
      RowBox[{"0.9528", ",", "0.910334", ",", " ", "0.82174"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mx2q", "=", 
     RowBox[{"{", 
      RowBox[{"1.0898", ",", " ", "1.0061", ",", "0.91425"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"my2q", "=", 
     RowBox[{"{", 
      RowBox[{"1.00956", ",", " ", "1.0333", ",", "0.92603"}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"mx1q", "+", "my1q"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"mx2q", "+", "my2q"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.841976187667797*^9, 3.841976224317319*^9}, {
  3.841976261622422*^9, 3.841976378186508*^9}},
 CellLabel->
  "In[981]:=",ExpressionUUID->"ca4f2449-1a38-4fb6-8d27-d1f5cbace5cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0.9981`"},
      {"0.973492`"},
      {"0.84748`"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841976278827943*^9, 3.8419763785170116`*^9},
 CellLabel->
  "Out[986]=",ExpressionUUID->"7dac904e-3feb-4f9d-81e4-b4bbb7e2838e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1.04968`"},
      {"1.0197`"},
      {"0.92014`"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841976278827943*^9, 3.841976378519322*^9},
 CellLabel->
  "Out[987]=",ExpressionUUID->"6cac83f4-148e-4527-a3c2-ebcc8e72f5be"]
}, Open  ]]
},
WindowSize->{808, 683},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1756, 46, 220, "Input",ExpressionUUID->"ca4f2449-1a38-4fb6-8d27-d1f5cbace5cb"],
Cell[2339, 70, 705, 21, 65, "Output",ExpressionUUID->"7dac904e-3feb-4f9d-81e4-b4bbb7e2838e"],
Cell[3047, 93, 702, 21, 100, "Output",ExpressionUUID->"6cac83f4-148e-4527-a3c2-ebcc8e72f5be"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> supplementary_material_arxiv/figsS/fig_ad_plot/MM_version/fig_bounds_AD_SM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56192,       1159]
NotebookOptionsPosition[     55249,       1136]
NotebookOutlinePosition[     55586,       1151]
CellTagsIndexPosition[     55543,       1148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Quantum", " ", "advantage", " ", "as", " ", "a", " ", "function", " ", 
    "of", " ", "P"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "H", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ps2", "=", "0.002"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ps22", "=", "0.0015"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shots", "=", 
     RowBox[{"4096", "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", "0.003"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N1", "=", 
     FractionBox["4", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N2", "=", 
     RowBox[{
      FractionBox["4", 
       RowBox[{"1", "-", "ep"}]], "-", 
      RowBox[{"4", "*", "ep"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", "ep_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"ep", "<", "0.5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"4", "*", "ep"}], 
           RowBox[{"1", "-", "ep"}]], ",", 
          RowBox[{"ep", ">", "0.5"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"blueA", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"160", "/", "256"}], ",", 
       RowBox[{"160", "/", "256"}], ",", 
       RowBox[{"250", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Greenn", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"0", "/", "256"}], ",", 
       RowBox[{"196", "/", "256"}], ",", 
       RowBox[{"0", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ymax", "=", "32"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"tp", "=", "0.005"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSEp", "=", 
     RowBox[{"LogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N1", "/", "4"}], ",", 
         RowBox[{"N2", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"H", "[", "ep", "]"}], "/", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ep", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{
              RowBox[{"248", "/", "256"}], ",", 
              RowBox[{"152", "/", "256"}], ",", 
              RowBox[{"164", "/", "256"}]}], "]"}], ",", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"blueA", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Greenn", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"1", "->", "Top"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0.6", ",", "0.1"}], "]"}], ",", 
          RowBox[{"Opacity", "[", "0.2", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2.5", ",", "5", ",", "10", ",", "20"}], "}"}]}],
          "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"20", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSEp1", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "N1"}], ",", 
         RowBox[{"1", "/", "N2"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"H", "[", "ep", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ep", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{
              RowBox[{"248", "/", "256"}], ",", 
              RowBox[{"152", "/", "256"}], ",", 
              RowBox[{"164", "/", "256"}]}], "]"}], ",", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"blueA", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Greenn", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.252"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0.05", ",", "0.1", ",", "0.15", ",", "0.20", ",", 
            "0.25"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"20", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MSEp1shade", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", "/", "N1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ep", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"RGBColor", "[", 
             RowBox[{
              RowBox[{"248", "/", "256"}], ",", 
              RowBox[{"152", "/", "256"}], ",", 
              RowBox[{"164", "/", "256"}]}], "]"}], ",", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"White", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Greenn", ",", 
            RowBox[{"Thickness", "[", "tp", "]"}], ",", 
            RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Axis", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"RGBColor", "[", 
               RowBox[{"1", ",", "0.6", ",", "0.1"}], "]"}], ",", 
              RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.25"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2.5", ",", "5", ",", "10", ",", "20"}], "}"}]}],
          "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"20", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"RGBColor", "[", 
    RowBox[{"1", ",", "0.6", ",", "0.1"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Second", " ", "plot", " ", "just", " ", "over", " ", "a", " ", 
     "different", " ", "range", " ", "for", " ", "inset", " ", "plot", " ", 
     RowBox[{"(", 
      RowBox[{"trapped", " ", "ion", " ", "data"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tp", "=", "0.004"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<Single copy Nagaoka bound\>\"", ",", 
         "\"\<Two copy Nagaoka bound\>\"", ",", "\"\<Holevo bound\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.55", ",", "0.8"}], "}"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"MSEp", ",", 
      RowBox[{"AspectRatio", "\[Rule]", "0.635"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"MSEp1", ",", "MSEp1shade", ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.635"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "800"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.852599955914667*^9, 3.852600009415469*^9}, {
   3.852600052596878*^9, 3.8526000699569407`*^9}, {3.85260058157065*^9, 
   3.8526006037018747`*^9}, 3.8526511673444557`*^9, 3.8526511995710707`*^9, {
   3.852651275702819*^9, 3.852651276233519*^9}, {3.852652241369623*^9, 
   3.852652262355358*^9}, {3.852653591716852*^9, 3.852653601538143*^9}, {
   3.852653673159089*^9, 3.852653763140999*^9}, {3.8526537998732357`*^9, 
   3.8526538075535707`*^9}, {3.852653855222467*^9, 3.8526538624203157`*^9}, {
   3.8526538932436543`*^9, 3.852654069463623*^9}, {3.852654104860991*^9, 
   3.852654153089635*^9}, {3.852654229145804*^9, 3.852654275603125*^9}, {
   3.8526543105255337`*^9, 3.8526543290318203`*^9}, {3.852654371230875*^9, 
   3.852654472372048*^9}, {3.8526545123189077`*^9, 3.852654529061915*^9}, {
   3.852654569719203*^9, 3.852654575950861*^9}, {3.85265460666189*^9, 
   3.8526546477851973`*^9}, {3.8526546895705214`*^9, 3.852654694739911*^9}, {
   3.852654732592752*^9, 3.8526547384351177`*^9}, {3.852654784128046*^9, 
   3.852654812618092*^9}, {3.852654843918282*^9, 3.852654964718268*^9}, {
   3.852654997072504*^9, 3.8526550095038*^9}, 3.852661229450039*^9, 
   3.852661377422068*^9, {3.8526616156566067`*^9, 3.852661623693912*^9}, {
   3.8526618009780903`*^9, 3.852661823089612*^9}, {3.852661916992099*^9, 
   3.8526619275073147`*^9}, {3.852662024766865*^9, 3.8526620322061243`*^9}, {
   3.852662120617464*^9, 3.852662131992621*^9}, {3.852662287258081*^9, 
   3.852662295893158*^9}, {3.852662397228792*^9, 3.8526624058082027`*^9}, {
   3.852662493021394*^9, 3.8526625021649637`*^9}, {3.852662606091728*^9, 
   3.852662672659446*^9}, {3.8526627458392553`*^9, 3.852662775181715*^9}, {
   3.852662896013335*^9, 3.852662957475881*^9}, 3.852688104528762*^9, {
   3.852688182405355*^9, 3.852688220817978*^9}, 3.852688442876706*^9, {
   3.852688497337701*^9, 3.852688510504675*^9}, {3.8526885942643337`*^9, 
   3.8526885948640823`*^9}, {3.852769306063648*^9, 3.8527694145912933`*^9}, 
   3.8527718847006693`*^9, {3.852772163733526*^9, 3.8527722039271183`*^9}, 
   3.8527722423883257`*^9, 3.852774392629612*^9, {3.8527746836274977`*^9, 
   3.852774721362691*^9}, {3.8527747965950623`*^9, 3.8527748203834953`*^9}, {
   3.8527748512102947`*^9, 3.85277490234621*^9}, {3.852775076513454*^9, 
   3.852775147276466*^9}, {3.852775244247589*^9, 3.8527752682401657`*^9}, {
   3.8527754808204412`*^9, 3.8527757654115343`*^9}, {3.8527758116454268`*^9, 
   3.8527758331658382`*^9}, {3.8527759463646593`*^9, 
   3.8527759508242397`*^9}, {3.8527760685007763`*^9, 
   3.8527760930862837`*^9}, {3.852776290907484*^9, 3.85277637840993*^9}, {
   3.852776423116003*^9, 3.8527764910141973`*^9}, 3.852791332992693*^9, {
   3.8527913666305637`*^9, 3.852791371644517*^9}, 3.852831804076775*^9, 
   3.852831854101767*^9, 3.85283189965145*^9, {3.8528319539535646`*^9, 
   3.8528319806121264`*^9}, 3.852832014280511*^9, 3.852832074293207*^9, 
   3.8528321375079803`*^9, 3.852832191536762*^9, 3.852832273567905*^9, {
   3.8528327689254627`*^9, 3.852832863868251*^9}, {3.852832902183443*^9, 
   3.852832919259251*^9}, {3.852833079377077*^9, 3.852833133209854*^9}, {
   3.8528339223468437`*^9, 3.852833957137919*^9}, {3.852834107617075*^9, 
   3.852834107763221*^9}, {3.8528341771023693`*^9, 3.8528341776330147`*^9}, {
   3.852834263043934*^9, 3.85283430342141*^9}, {3.852834349529112*^9, 
   3.85283441157331*^9}, {3.852834532789475*^9, 3.852834538581964*^9}, 
   3.852838939165833*^9, {3.8528399248207293`*^9, 3.85283993921596*^9}, {
   3.8528400805366173`*^9, 3.852840103705508*^9}, {3.853306657251953*^9, 
   3.853306665112672*^9}, {3.853306746076372*^9, 3.853306801827745*^9}, {
   3.853306861470294*^9, 3.853306889864888*^9}, {3.853363348584099*^9, 
   3.853363381811285*^9}, {3.853363422845612*^9, 3.8533634708708563`*^9}, {
   3.855762543892305*^9, 3.855762547253421*^9}, {3.85628050296839*^9, 
   3.856280592243205*^9}, {3.856280632205431*^9, 3.856280634356888*^9}, {
   3.856280694883569*^9, 3.856280813176896*^9}, {3.856280880526856*^9, 
   3.85628101799957*^9}, {3.856281063275443*^9, 3.856281089096561*^9}, {
   3.856281259993301*^9, 3.856281433106306*^9}, {3.856281481530365*^9, 
   3.856281517800399*^9}, {3.856281564235753*^9, 3.8562815712477427`*^9}, {
   3.8562817677049303`*^9, 3.856281794779717*^9}, {3.8562818874128838`*^9, 
   3.856281887770293*^9}, {3.856282022347637*^9, 3.856282023458782*^9}},
 CellLabel->
  "In[1283]:=",ExpressionUUID->"7eb77833-a525-435e-aaec-7e81800e9e68"],

Cell[BoxData["0.005`"], "Output",
 CellChangeTimes->{{3.852599967739513*^9, 3.852600015564221*^9}, 
   3.852600073103827*^9, {3.852600583720641*^9, 3.852600604619494*^9}, 
   3.852651168393732*^9, 3.852651277039228*^9, {3.852652243745494*^9, 
   3.8526522628915167`*^9}, 3.8526540564649343`*^9, {3.8526541332389603`*^9, 
   3.852654153603758*^9}, {3.8526542404024143`*^9, 3.852654276075355*^9}, 
   3.852654329885139*^9, 3.852654384810998*^9, 3.85265442225146*^9, {
   3.852654464035336*^9, 3.8526544729708443`*^9}, {3.852654945330286*^9, 
   3.852654965131686*^9}, {3.852662651087194*^9, 3.852662678878833*^9}, {
   3.852662753579198*^9, 3.852662775667369*^9}, {3.852662896843052*^9, 
   3.85266295782022*^9}, 3.852688080900403*^9, {3.8527693760508432`*^9, 
   3.8527694151326857`*^9}, 3.852772204379216*^9, 3.85277224339389*^9, 
   3.8527747217048817`*^9, {3.852774797243987*^9, 3.852774820875021*^9}, {
   3.852775554002861*^9, 3.852775643323724*^9}, {3.852775681145034*^9, 
   3.8527757083786182`*^9}, {3.8527757478813457`*^9, 
   3.8527757657450533`*^9}, {3.85277634988832*^9, 3.8527763790228577`*^9}, {
   3.852776428846714*^9, 3.852776458592725*^9}, 3.852776491510914*^9, {
   3.852791334488022*^9, 3.852791341451405*^9}, 3.852791372058859*^9, 
   3.852832274867169*^9, 3.852832870305954*^9, {3.8528329129043207`*^9, 
   3.852832919695643*^9}, {3.852833094732029*^9, 3.852833133595325*^9}, {
   3.85283393179401*^9, 3.852833957444008*^9}, 3.852834108084553*^9, 
   3.852834178001898*^9, {3.852834264053793*^9, 3.852834308117751*^9}, {
   3.852834356654249*^9, 3.8528344118709497`*^9}, 3.852834539242169*^9, 
   3.852838943067424*^9, 3.852839989755466*^9, {3.852840095300829*^9, 
   3.852840104060461*^9}, 3.8533557711104307`*^9, 3.8533633270860786`*^9, 
   3.8533633837764463`*^9, 3.853363432108322*^9, {3.8533634684602327`*^9, 
   3.853363471348544*^9}, {3.856280552707594*^9, 3.8562805632666492`*^9}, {
   3.856280732363042*^9, 3.8562807495740232`*^9}, {3.856280792518404*^9, 
   3.856280843288905*^9}, 3.856280883728825*^9, 3.856280931334523*^9, {
   3.8562809835735273`*^9, 3.856281018576907*^9}, {3.856281064375883*^9, 
   3.856281089926099*^9}, 3.8562812615084887`*^9, {3.856281294047227*^9, 
   3.856281308803521*^9}, {3.8562813877669353`*^9, 3.856281426331695*^9}, {
   3.856281492071315*^9, 3.856281521125658*^9}, 3.85628157491917*^9, {
   3.8562817692076597`*^9, 3.856281795167694*^9}, 3.856281890232841*^9, 
   3.856282023750893*^9},
 CellLabel->
  "Out[1294]=",ExpressionUUID->"4d33c30d-0f1d-480c-9ea5-e31173c2619b"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[1, 0.6, 0.1], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[0.6666666666666666, 0.4, 0.06666666666666668],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
        AbsoluteCurrentValue[Magnification]}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{"1", ",", "0.6`", ",", "0.1`"}], "]"}], NumberMarks -> False]],
   
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[1, 0.6, 0.1]; 
      FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[1, 0.6, 0.1],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.852599967739513*^9, 3.852600015564221*^9}, 
   3.852600073103827*^9, {3.852600583720641*^9, 3.852600604619494*^9}, 
   3.852651168393732*^9, 3.852651277039228*^9, {3.852652243745494*^9, 
   3.8526522628915167`*^9}, 3.8526540564649343`*^9, {3.8526541332389603`*^9, 
   3.852654153603758*^9}, {3.8526542404024143`*^9, 3.852654276075355*^9}, 
   3.852654329885139*^9, 3.852654384810998*^9, 3.85265442225146*^9, {
   3.852654464035336*^9, 3.8526544729708443`*^9}, {3.852654945330286*^9, 
   3.852654965131686*^9}, {3.852662651087194*^9, 3.852662678878833*^9}, {
   3.852662753579198*^9, 3.852662775667369*^9}, {3.852662896843052*^9, 
   3.85266295782022*^9}, 3.852688080900403*^9, {3.8527693760508432`*^9, 
   3.8527694151326857`*^9}, 3.852772204379216*^9, 3.85277224339389*^9, 
   3.8527747217048817`*^9, {3.852774797243987*^9, 3.852774820875021*^9}, {
   3.852775554002861*^9, 3.852775643323724*^9}, {3.852775681145034*^9, 
   3.8527757083786182`*^9}, {3.8527757478813457`*^9, 
   3.8527757657450533`*^9}, {3.85277634988832*^9, 3.8527763790228577`*^9}, {
   3.852776428846714*^9, 3.852776458592725*^9}, 3.852776491510914*^9, {
   3.852791334488022*^9, 3.852791341451405*^9}, 3.852791372058859*^9, 
   3.852832274867169*^9, 3.852832870305954*^9, {3.8528329129043207`*^9, 
   3.852832919695643*^9}, {3.852833094732029*^9, 3.852833133595325*^9}, {
   3.85283393179401*^9, 3.852833957444008*^9}, 3.852834108084553*^9, 
   3.852834178001898*^9, {3.852834264053793*^9, 3.852834308117751*^9}, {
   3.852834356654249*^9, 3.8528344118709497`*^9}, 3.852834539242169*^9, 
   3.852838943067424*^9, 3.852839989755466*^9, {3.852840095300829*^9, 
   3.852840104060461*^9}, 3.8533557711104307`*^9, 3.8533633270860786`*^9, 
   3.8533633837764463`*^9, 3.853363432108322*^9, {3.8533634684602327`*^9, 
   3.853363471348544*^9}, {3.856280552707594*^9, 3.8562805632666492`*^9}, {
   3.856280732363042*^9, 3.8562807495740232`*^9}, {3.856280792518404*^9, 
   3.856280843288905*^9}, 3.856280883728825*^9, 3.856280931334523*^9, {
   3.8562809835735273`*^9, 3.856281018576907*^9}, {3.856281064375883*^9, 
   3.856281089926099*^9}, 3.8562812615084887`*^9, {3.856281294047227*^9, 
   3.856281308803521*^9}, {3.8562813877669353`*^9, 3.856281426331695*^9}, {
   3.856281492071315*^9, 3.856281521125658*^9}, 3.85628157491917*^9, {
   3.8562817692076597`*^9, 3.856281795167694*^9}, 3.856281890232841*^9, 
   3.856282023846072*^9},
 CellLabel->
  "Out[1298]=",ExpressionUUID->"6662b3db-32ac-431c-9c7a-8889d808cc45"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[
       {RGBColor[
         NCache[
          Rational[31, 32], 0.96875], 
         NCache[
          Rational[19, 32], 0.59375], 
         NCache[
          Rational[41, 64], 0.640625]], Thickness[0.005], Opacity[1.], 
        Dashing[0.01], LineBox[CompressedData["
1:eJwt1Hs01GkYB/Bx6WRphbZhKkmrSCq5FtXXpU0hIlbtKhLRKFGo9tSEY6KL
aJMUci+xZpRhlSkTs8rsMOUSSr/RNGlcJ2dNE5vsr86+5zznOZ/zvN/z/vOe
xzjkiG+YKoVC8SLra3cPkz3nDfpvyjbSUszMiKDuuiBaTLNB3Wdd/qlpEazz
s3OraZvR02twZXJKBI/W7nt5ND8YZC5f+49ChIBQ5cPfaaHI1XA5PDAswus1
Ka5ptFgUjp94J+wWoWC+99nztGTcaRrous4WIVGj2vQcLRPc8MZa6yARdu0u
ZH8YL0Hk0CxFf1UbtGYSA90Ws6HTb39+oXYblvmMyZoucPDKVpKUEtWK423r
kT1xH2ubDT4deiyEPkeXUFFpwOmWjXyxkRC1ElehaEMjfGbL5wij/0YjPW/h
7hE+vEsN7g/yBVAs3zi38vATuNZacjNNBFCdrNBZuEwAnkqX4/34FtjNBNfu
ZAlhxQvXi+x8CmGyTVuzuQitxFFPL9unMMoYnrwz9gwf7DXVKlKfYFgpJros
26GpnqFz9X0zSobqBdqXOsDSLLrxaV0ztA1vy6XSTpyMsUhNS/sLFw/WHCgw
eQEHj1Ihe5SPj04V0ogz3WAGlad5OPERa8XnUJt60DyQVxp7swliFv/Cc+OX
yCgzdNCXN+JfemfOit9eIUkw32rYpRErnWd/OVDfB3rQ5wTPosdwKzIOv6tP
oG/1EU/TCR6OGwYtfRMoxuaYZ1HpPjxQvp3+/zsPFiP+Wt3b+1Fm6jfoE9qA
eXM/aPCn+vHyjdHYcc1HUG/IYf+Y+wbKxKcFdU+4iLSp7/3OQwLza+c8Rw7W
o2JbSMGjjxJUHHJsSNJ7AMXwAp2BrLegmgnE1u11qNnpppa5WYqsXTGT3fF/
4sxWZj5nQArVIwpellUtjF+79xQz3+HRT3TvugkOHOyTM2lWA7h4WflCmFON
wMWiSZWOAWxt2jfn8+57UAjSJNGJ70GlSx0WT1chW31vrK+JDPmjKatro9iY
R9QUqfJl4KSYxSnkf2DW6US/9TGDGNGaqlzgWA7Knb1sid4QKIFMlzjObRy9
wU7TaxzCuiznlhplCR6uTNXQjRrGHB/x63q3Iui6H7VI0h7BCfbh3LEL+ehb
9azjJHcESy4z9q1ddANVN2Ei3TuKBE01gtC4ij1sO13DL6MwYLrH68/NQAKz
MLGvfAyUsvfv7H2ZqJQZ5mh7yhE85JJrwYhHah4zmPCSg+LtKbc2iUeo7+gy
lo8cCdX+Lo6COCzicqu2B5A+FSHbRo3D+fRfmy+GyMHTvmQTzjqGCLvr45on
ybx1r7CQiMbS5B+2zr5F3lcSU6sYB/Bl3anvu8tI88YLNgjC0Dv6tv1WBZk/
p+7mQQ1DRkD1ni13yfwi8ysRrP2YMfc9xuTK4eQUt7KYCEbf8/Sbah3kXE+/
zpLxM+rOKvd3dJEu2aDuRfVHpmPQiuIe0nYhOyJZO+FRuprjQpDv/VIpKyV2
4MGJ1pbEQXK+JcXKjrEFWats031GSNPbBdEsV8RIcv2M5aTTDfdXEE4w8zwk
5k2Qrgo3dWbYQV2lsyRDSfrTdEAtYYn+Gkd68BTpBDPdAMZycOnFayynSS8p
lyYxqLj2bY/Jv/7vdt6g7ab/AL1nZe4=
         "]]},
       Annotation[#, "Charting`Private`Tag$73642#1"]& ], 
      TagBox[
       {RGBColor[
         NCache[
          Rational[5, 8], 0.625], 
         NCache[
          Rational[5, 8], 0.625], 
         NCache[
          Rational[125, 128], 0.9765625]], Thickness[0.005], Opacity[1.], 
        Dashing[0.01], LineBox[CompressedData["
1:eJwd1Hk01WsXB3AZ4qYMjUi5Cg10UheVS9+ii1BdUyiJjE2GlAwZLzKGHELi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         "]]},
       Annotation[#, "Charting`Private`Tag$73642#2"]& ], 
      TagBox[
       {RGBColor[0, 
         NCache[
          Rational[49, 64], 0.765625], 0], Thickness[0.005], Opacity[1.], 
        Dashing[0.01], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQ7ZX64uKBl6F2DGBwwX6BqH9bl2SLPYzfyLFZvVNy
CpwfEblw/YePS+B87v+NMe5y6+F81cB3Lw53b4Hzy89Z2s/4shPOF98ieI+R
cT+cv+2R85nzNofg/ENZc6Uj3xyB87+q2fKvzT0O5zP9XC0grXoKzjf7n7At
eN0ZOP9Mi8m5Y1rn4Xz5Ca9/rnx3Ac5//f3+vasGl+D8Ja92n+Lruwzn88ku
f//kyRU4vydza9oClWtw/jeH1U8y6q/D+SVGR7aIHb4B599fd6T7ouItOP93
1pXZmlW34XxtR/Z/abvvwPnuixTTN4rfQ4SXbLzSw5j7cL6BT1H8lDUIvr3J
tfZjvxB8AI/QkrU=
         "]], LineBox[CompressedData["
1:eJwVzH881HcAx3G/2pRHwrEe0yg/kl+NxzW3xYN3QxLnJs7psWTl1yPm0eXH
lMcyd+aER8iYfvgRoUgXNjb05TxM9fDj7qzjEUt88+M6v/bR5la7DWt/vB7P
/15WUfyQWB0tLS33t/3vi3lTqkKHxs17lv2FajkCbebdzPVp9IXV5t2ZlqOX
ksqvbqPxz2nFA2pMDhbvp3iz7TR8WUrtsSE5rPMuVRqZ0Oha0fxi2CHHCHc4
cX0vDW9H4yF+vBzOy2EGT4NoLJlbhCfLZOjgsiX5wTT09T0yDPpl8On2TvEK
pcHvHjZt6JTh80KXZ/XHaYjNzxcv1cmQ57q1KTWaxggdXlz+tQzKVCrAJJ1G
wUgKs8pBhup16/ygOho+sr5E61wpGDtW9fs1NMYUeQNSzjD0JOXNNhUv8Ip7
RrrPbhBffvRgYmvgDKLvHuAzNY/RdDSquuevGVC+cDqx+RDqJXMjZdksXATj
a/OH+9EeekS31HcOQyVlo2pRHzL9RTfblHP4jtlgtGOjF1bPA8ZrRfMInhqu
yLGXwP3j7NL3mUqoVOnmdocpRFjK/9ZWKDH1/Ra/hq5OqAcLZs4JX4LJmNUZ
2PMzrulFpobYquA1J0n7Y7QNjKn2Wzr9KuzLlgestf6ALRlC7sGkBbhK/E3V
37RAqzGyecZkETdalz7r3ilG8o3mApO+RTDZ8d5ejEZ0O+XqG59dgkUoIy4h
tB7GAcnOWYbLSKdcdmWu12By/4ginVpGH48viGBUoqUKtnORK2A6142RxTKc
bGYZW2ys4I3gnMrTuhgCUY1w8u7vOC6tMotBDsQqi3JDNsEBscY/czMNuZWi
U1McAp8qs2cXatIQE7Ky9/4xgufuq5xvfdLwAUW1BIUTfKrbMTB46SvkF514
dDmKwOlJ+2Ub41ScYV1/tS2dICb6N94buyRYZ5v6v3ub4FplR87unjhsfHJx
+9MGAunFCurgO3GYWJl9cruJ4CiPez2VE4sr4T+e9GsleMzOsGVPR2PTMSRF
RBF0mhoWCXVOY/LXoipdBUGj0oD7byUPHTmvoxVjBJqSWKEnMwylHl841I4T
PKzeudDzKBSB9R+2eU8RnLUS2WStBqPrgnRAuECwJ/6+wqjQD2X73YqOLRP8
GcGyLOnyQdJMBdeKEJzfdUdW+vIQ7NmJ071rb3++We1OOSzoaY/WXXlNcMix
UOkw6wq63SPhlIbAj0+JA7PsQCXUuriuE4R42htmCN7D1d0G6s1NAg4lmOhd
cPP6D7aEz+I=
         "]]},
       Annotation[#, 
        "Charting`Private`Tag$73642#3"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxNlA0w1HkYxxfb5OiErmUrSadIKnktqq/oUiitOHWnSESrRKG6qT2MjV5E
l6SQ9xJnV1lO2bKxp+wtW15C6b/SpvW6mbNtXHL/a+5m7pn5zTOf+T7feZ6Z
3zyPSdAR7xB1CoXiRb5/snuI/JlgwHdDprG2cnpagnjNSrOz9HTwQ+urbQIk
2LU7n/t+rAjhgzOUvRUt0J6O93dbyIVur8O5+TotWMIYlTec5+GlXV9CUkQz
jresReb4PaxuNPx46JEYBjw9Qk2tDqeb1gulxmJU97mKJevqwZipmCWO/AP1
zJz5u4eF8Co2vDcgFEG5dP3s8sOP4VptxU83FUF9okx3/hIRBGodTvdim2A/
HVi9kyOGtSBUP7z9CcSJti2NFhI0E0c9t9s9gXHa0MTt0ad476ClUZb8GEMq
KdFh1QotaprulXeNKBqsFelcbANHq+D6xzWN0DG6pZDJ2nEyyjI5JeV3XDhY
dSDP9DkcPYrF3BEhPjiXycJ+7gQ7oDTFw1mIaGshj9bQhcb+nOLoGw2QcoTn
n5m8QFqJkaOBoh5/Mduzlv30EgmiudZDLvVYvnHm5wO1PWAGfIrzLHgEtwKT
0DsGBHpWHvE0GxfguFHA4tf+UmyKehqRyhDActhXu3NbL0rMfAYYwXWYM/u9
pnCyFy9eG48e13oIal0W99vs11DFP8mrecxHuG1t91cefbC4etZz+GAtyrYG
5T380IeyQ051Cfr3oRyap9uf8QY0c5HUprUGVTvdNNI3yZCxK2qiM/Y3/LyF
ncvrl0H9iFKQYV0Nk1fuXYXst3j4HdOrZpwHR4fEdLp1Py5cUj0XZ1XCf6Fk
Qq2tH1sa9s36tPsulKKUvsj4d6AxZY4LpyqQSd0b7W0qR+5I0srqCC7mEFUF
6kI5eEnmMUrFr5hxOt5nbdQAhrUny+c5lYJyey+3T38QFH+2SwzvFo5e56bo
1w9iTcbGpipVER4sT9bUixjCLIb0Va1bAfTcj1om6AzjBPdw9uj5XPSseNp2
kj+MRZdY+1YvuI6KGzCV7R1BnJYGQWhewR6uvZ7R5xEYst1jDWanIY6dH99T
OgpKybu3Dt5slMuNsnQ8FQgcdMm2ZMXi6pc9UIBcjVbBgN2GvLleZ87RE3G7
ob/jGleCxYnfbJl5U4E4FTG5gnUAr1YluabQo5E/duKtuFOCMPtrY1onSb9N
tzifiETPs9QbGm0k6xvUWLG+h1+w6sEv9GBka7oc7h+S4Fzqj40XghQQ6Fy0
DeUcw7SF9zE2XwFn55jlhUQg7p9oboofIP2bk6ztWZvh0dx5N4fuA8P0pav/
VEqwgM+v2OZHznMqTL6VFoM0v8o9m++Q9QssLodx9sOjeCXPhSD1H8rlxcQO
mHsekgrGSb0i1Gwjyx42uZnZlfRN6Oo2vDwxKUGw98gSDoOsr/R1cRLFoHvk
TevNMnK+s1Q3D1oI0p0ClhV2kX77oB3hnJ2I6sv2MVGQnGq0v4xwRm+VEzNw
kuQ4cz0/1lJQXedFSum2qPmkJzw1JUFyDjuQ2E7qXp4KG9NYfF5z6uvOErKf
YCxvnSgENWdU+9s6SL1oHXU7zRcZK+xSGcMkM1tFkRxXUNXai9JUJH+c8qsm
rMBnFq6ymiJ5UaksgUXDf/eM8m/87z+/xN/nY21X
     "], {{{}, 
       {RGBColor[1, 0.6, 0.1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{1, 78, 79, 50, 77, 70, 76, 64, 69, 75, 59, 63, 68, 74, 
          55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 72, 49, 48, 47, 46, 45, 44, 
          43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
          26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 
          9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 65, 
          71}}]]}, {}, {}}, {{}, {}, 
       TagBox[
        {RGBColor[
          NCache[
           Rational[31, 32], 0.96875], 
          NCache[
           Rational[19, 32], 0.59375], 
          NCache[
           Rational[41, 64], 0.640625]], Thickness[0.005], Opacity[1.], 
         Dashing[0.01], 
         LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
          12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
          46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
          63, 59, 75, 69, 64, 76, 70, 77, 50}]},
        Annotation[#, "Charting`Private`Tag$73692#1"]& ]}}], {}}},
  AspectRatio->0.635,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->800,
  LabelStyle->{20, FontFamily -> "Times New Roman"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0, 0.252}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.4, 
      FormBox["0.4`", TraditionalForm]}, {0.6, 
      FormBox["0.6`", TraditionalForm]}, {0.8, 
      FormBox["0.8`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {0.05, 
      FormBox["0.05`", TraditionalForm]}, {0.1, 
      FormBox["0.1`", TraditionalForm]}, {0.15, 
      FormBox["0.15`", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.25, 
      FormBox["0.25`", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.852599967739513*^9, 3.852600015564221*^9}, 
   3.852600073103827*^9, {3.852600583720641*^9, 3.852600604619494*^9}, 
   3.852651168393732*^9, 3.852651277039228*^9, {3.852652243745494*^9, 
   3.8526522628915167`*^9}, 3.8526540564649343`*^9, {3.8526541332389603`*^9, 
   3.852654153603758*^9}, {3.8526542404024143`*^9, 3.852654276075355*^9}, 
   3.852654329885139*^9, 3.852654384810998*^9, 3.85265442225146*^9, {
   3.852654464035336*^9, 3.8526544729708443`*^9}, {3.852654945330286*^9, 
   3.852654965131686*^9}, {3.852662651087194*^9, 3.852662678878833*^9}, {
   3.852662753579198*^9, 3.852662775667369*^9}, {3.852662896843052*^9, 
   3.85266295782022*^9}, 3.852688080900403*^9, {3.8527693760508432`*^9, 
   3.8527694151326857`*^9}, 3.852772204379216*^9, 3.85277224339389*^9, 
   3.8527747217048817`*^9, {3.852774797243987*^9, 3.852774820875021*^9}, {
   3.852775554002861*^9, 3.852775643323724*^9}, {3.852775681145034*^9, 
   3.8527757083786182`*^9}, {3.8527757478813457`*^9, 
   3.8527757657450533`*^9}, {3.85277634988832*^9, 3.8527763790228577`*^9}, {
   3.852776428846714*^9, 3.852776458592725*^9}, 3.852776491510914*^9, {
   3.852791334488022*^9, 3.852791341451405*^9}, 3.852791372058859*^9, 
   3.852832274867169*^9, 3.852832870305954*^9, {3.8528329129043207`*^9, 
   3.852832919695643*^9}, {3.852833094732029*^9, 3.852833133595325*^9}, {
   3.85283393179401*^9, 3.852833957444008*^9}, 3.852834108084553*^9, 
   3.852834178001898*^9, {3.852834264053793*^9, 3.852834308117751*^9}, {
   3.852834356654249*^9, 3.8528344118709497`*^9}, 3.852834539242169*^9, 
   3.852838943067424*^9, 3.852839989755466*^9, {3.852840095300829*^9, 
   3.852840104060461*^9}, 3.8533557711104307`*^9, 3.8533633270860786`*^9, 
   3.8533633837764463`*^9, 3.853363432108322*^9, {3.8533634684602327`*^9, 
   3.853363471348544*^9}, {3.856280552707594*^9, 3.8562805632666492`*^9}, {
   3.856280732363042*^9, 3.8562807495740232`*^9}, {3.856280792518404*^9, 
   3.856280843288905*^9}, 3.856280883728825*^9, 3.856280931334523*^9, {
   3.8562809835735273`*^9, 3.856281018576907*^9}, {3.856281064375883*^9, 
   3.856281089926099*^9}, 3.8562812615084887`*^9, {3.856281294047227*^9, 
   3.856281308803521*^9}, {3.8562813877669353`*^9, 3.856281426331695*^9}, {
   3.856281492071315*^9, 3.856281521125658*^9}, 3.85628157491917*^9, {
   3.8562817692076597`*^9, 3.856281795167694*^9}, 3.856281890232841*^9, 
   3.85628202385564*^9},
 CellLabel->
  "Out[1301]=",ExpressionUUID->"d89f7eba-7dee-4f17-90bc-8f7de90c0c95"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Fig", " ", "part", " ", "b"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8562814354257393`*^9, 
  3.8562814393390703`*^9}},ExpressionUUID->"eacc1297-a769-473e-8900-\
33bacdd4615a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MSEp1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"H", "[", "ep", "]"}]}], "-", 
         RowBox[{"1", "/", "N1"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"H", "[", "ep", "]"}]}], "-", 
         RowBox[{"1", "/", "N2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"248", "/", "256"}], ",", 
             RowBox[{"152", "/", "256"}], ",", 
             RowBox[{"164", "/", "256"}]}], "]"}], ",", ",", 
           RowBox[{"Thickness", "[", "tp", "]"}], ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"blueA", ",", 
           RowBox[{"Thickness", "[", "tp", "]"}], ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Greenn", ",", 
           RowBox[{"Thickness", "[", "tp", "]"}], ",", 
           RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.14"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.05", ",", "0.1", ",", "0.15"}], "}"}]}], 
        "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"20", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
        "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"MSEp1", ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.635"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "800"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.856281448823484*^9, 3.856281475283188*^9}, {
  3.8562815273783493`*^9, 3.856281577528707*^9}},
 CellLabel->
  "In[1186]:=",ExpressionUUID->"e5787e6e-8d07-4427-b1d3-d07938316880"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[31, 32], 0.96875], 
        NCache[
         Rational[19, 32], 0.59375], 
        NCache[
         Rational[41, 64], 0.640625]], Thickness[0.004], Opacity[1.], Dashing[
       0.01], LineBox[CompressedData["
1:eJwtzmss1WEAx/H/kY3N5rJcOqFoSGWlnG4mv9NoEivKJc0oHcJmmdmoN1iW
uUSTNhWRbFZu4YTQ/znjjM1cy6Wk/yO8ICJNmVvFs+fFb5/fy69txO3LkTqC
ILhubdsLkTODmtlA9607oJk97q7rsTueyhUQlNuawqWksKhB7gmhdFs7+PSO
1hfLAyAMbKtAsGrlfb5cBYHpia9HMjweyBORygxAqdml+1nydGiYKqTpN+zP
lBcglZmIqyEvan8ulcOPmQ6Df2mhXntqITDzYO+/MNORrYYjswBJfadRuPwO
ycwnsFCbSDIZwS5mCRonPXr63drRxixDe2yxZci8FlpmOX47nDGqjuvCMrMC
OquVxpb23RCYr3Hi3/XGKzU9OMWsQk+6oq/zYD+3Fnsfzq2+WhiADfMN5lao
NOz8AfPMepR/b+02zP3IbYChdcXi9PQQV42cmLdRpXYj3Eb8UVZOR6eMcpuQ
eEyrNu/4xG0GrdFmD9qOYYLZgvXYoWcH7n7BBrMVh87q/Y1qHYcTsw1eZba3
6iwknGeKUBQaOnRaSVwRNrnr02O2ElfE2p3hCF0niSui2j8zLFgpoYopYqds
KXAzWoIpUwQN13h6t0iYYIroCazeEUYkrohmn6ftCVqJKyL/ZKKyqE/iijhn
5Oi2OCnBkymiUsxzeWxAUcUkSLIO3/ctlCKZSRDh5xw0foNyCS7ek2WNRlEu
gcPsy6XeeMolGFLPaFrSKZfA2TchvKCKcgmsUjwe5dVRLoFevWlXViOFPpNA
smg6nKahXIKcqfXNuCHKJUg27z0a85lyCW56P49USRQqJoFrrbL32gzlbvVN
msiCflAugYnZlML/F4Uxk2DDSx3tu0K5BFCMZHSuUSiZBP8BJHbOaA==
        "]], 
       LineBox[CompressedData["
1:eJwV0nk0lfkDBvBLSipcW0TZs1SizSC9j4xkS1lCTSQSP2MthSah7NWQEXdU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        "]]},
      Annotation[#, "Charting`Private`Tag$70121#1"]& ], 
     TagBox[
      {RGBColor[
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[5, 8], 0.625], 
        NCache[
         Rational[125, 128], 0.9765625]], Thickness[0.004], Opacity[1.], 
       Dashing[0.01], LineBox[CompressedData["
1:eJwd0ws01GkfB/C/UrxLRMkSYWNa5Z2mQrLj/x3J3Ra5txqjlCgaKspmjdLF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        "]], 
       LineBox[CompressedData["
1:eJwd1Hk41F0UB/CxZUnZK1vZKntSJHSPIlt2QpIQkqwjRZKxM1KSJKmUsiSR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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$70121#2"]& ], {}}, {{}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}}}, {}},
  AspectRatio->0.635,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->800,
  LabelStyle->{20, FontFamily -> "Times New Roman"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0, 0.14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.2, 
      FormBox["0.2`", TraditionalForm]}, {0.4, 
      FormBox["0.4`", TraditionalForm]}, {0.6, 
      FormBox["0.6`", TraditionalForm]}, {0.8, 
      FormBox["0.8`", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {0.05, 
      FormBox["0.05`", TraditionalForm]}, {0.1, 
      FormBox["0.1`", TraditionalForm]}, {0.15, 
      FormBox["0.15`", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.8562814607176332`*^9, 3.8562814756823597`*^9}, {
  3.856281531925226*^9, 3.856281578268457*^9}},
 CellLabel->
  "Out[1187]=",ExpressionUUID->"96cb7010-e6a1-4220-8bf7-cafc6c5b84ac"]
}, Open  ]]
},
WindowSize->{1210, 783},
WindowMargins->{{91, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14723, 337, 956, "Input",ExpressionUUID->"7eb77833-a525-435e-aaec-7e81800e9e68"],
Cell[15306, 361, 2535, 36, 34, "Output",ExpressionUUID->"4d33c30d-0f1d-480c-9ea5-e31173c2619b"],
Cell[17844, 399, 4060, 79, 34, "Output",ExpressionUUID->"6662b3db-32ac-431c-9c7a-8889d808cc45"],
Cell[21907, 480, 15258, 285, 567, "Output",ExpressionUUID->"d89f7eba-7dee-4f17-90bc-8f7de90c0c95"]
}, Open  ]],
Cell[37180, 768, 219, 5, 30, "Input",ExpressionUUID->"eacc1297-a769-473e-8900-33bacdd4615a"],
Cell[CellGroupData[{
Cell[37424, 777, 2501, 68, 136, "Input",ExpressionUUID->"e5787e6e-8d07-4427-b1d3-d07938316880"],
Cell[39928, 847, 15305, 286, 560, "Output",ExpressionUUID->"96cb7010-e6a1-4220-8bf7-cafc6c5b84ac"]
}, Open  ]]
}
]
*)



==> supplementary_material_arxiv/figsS/fig_unbiased/predicted_theta_values.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    169558,       3596]
NotebookOptionsPosition[    166430,       3539]
NotebookOutlinePosition[    166768,       3554]
CellTagsIndexPosition[    166725,       3551]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "QuToys`"}]], "Input",
 CellChangeTimes->{{3.856324848978097*^9, 3.8563248515833387`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"61f78e47-80c0-4fa9-ac47-707f69e17802"],

Cell[BoxData["\<\"Welcome to QuToys. Type \\\"?list\\\" for a list of toys.\"\
\>"], "Print",
 CellChangeTimes->{3.856324851900593*^9, 3.878022923801448*^9, 
  3.8800430564388866`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6e7cc58e-ce0a-48d5-9027-992eda5450a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Rotations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "Rx", ",", "Ry", ",", "Rz", ",", "Rxd", ",", "Ryd", ",", "Rzd", ",", 
     "rho", ",", "rot", ",", "probech"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rx", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}], ",", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ry", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}], ",", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rxd", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}], ",", 
         RowBox[{"I", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"I", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}], ",", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ryd", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}], ",", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "/", "2"}], "]"}]}], ",", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.856324383505302*^9, {3.856324444956317*^9, 3.856324451642848*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1bc893b5-bae2-4d86-8e32-d071186add84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rot", "[", 
    RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ry", "[", "\[Theta]y", "]"}], ".", 
    RowBox[{"Rx", "[", "\[Theta]x", "]"}], ".", "rho", ".", 
    RowBox[{"Rxd", "[", "\[Theta]x", "]"}], ".", 
    RowBox[{"Ryd", "[", "\[Theta]y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"probech", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}], "*", 
      RowBox[{"rot", "[", 
       RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "+", 
     RowBox[{"0.5", "*", "ep", "*", 
      RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drhox", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"probech", "[", 
        RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ",", "\[Theta]x"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]x", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Theta]y", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Theta]z", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drhoy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"probech", "[", 
        RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ",", "\[Theta]y"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]x", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Theta]y", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Theta]z", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"probech", "=", 
     RowBox[{
      RowBox[{"probech", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]x", "\[Rule]", "0"}], ",", 
         RowBox[{"\[Theta]y", "\[Rule]", "0"}], ",", 
         RowBox[{"\[Theta]z", "\[Rule]", "0"}]}], "}"}]}], "//", 
      "Simplify"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8563243914359694`*^9, 3.856324433347741*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b0e7fbac-08d0-4f97-9aef-cd265fa3d735"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"probech2", "[", 
   RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"probech", "[", 
     RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ",", 
    RowBox[{"probech", "[", 
     RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"probech2", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.856324466084799*^9, 3.85632449924018*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d50c2bc8-d381-43c7-853a-0437970f9e3e"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"0.5`", " ", "ep"}]}], ")"}], "2"], "0.`", "0.`", "0.`"},
      {"0.`", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.25`", " ", "ep"}]}], ")"}], " ", "ep"}], "0.`", "0.`"},
      {"0.`", "0.`", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.25`", " ", "ep"}]}], ")"}], " ", "ep"}], "0.`"},
      {"0.`", "0.`", "0.`", 
       RowBox[{"0.25`", " ", 
        SuperscriptBox["ep", "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8563244924994383`*^9, 3.856324499587096*^9}, 
   3.8563253832133913`*^9, 3.878022907122758*^9, 3.880043059793803*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"eaa2037c-07c9-4e6e-ad4e-\
33e428f2a7ad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Single", " ", "copy", " ", "POVM"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zz", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"oo", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"\[CapitalPi]1", "=", 
     RowBox[{"0.25", "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "I"}], "*", "zz"}], "+", "oo"}], "]"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "I"}], "*", "zz"}], "+", "oo"}], "]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", "=", 
     RowBox[{"0.25", "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"I", "*", "zz"}], "+", "oo"}], "]"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"I", "*", "zz"}], "+", "oo"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]3", "=", 
     RowBox[{"0.25", "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"zz", "+", "oo"}], "]"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"zz", "+", "oo"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalPi]4", "=", 
     RowBox[{"0.25", "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"-", "zz"}], "+", "oo"}], "]"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"-", "zz"}], "+", "oo"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]x1", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]x2", "=", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]y3", "=", 
     RowBox[{"2", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]y4", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856324505081924*^9, 3.8563245334502773`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"132ab876-3b66-4ab1-9ffa-7071fc6f86db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Estimated", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xhat", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]x1", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]1", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Chi]x2", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]2", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yhat", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]y3", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]3", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Chi]y4", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]4", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856324534722279*^9, 3.8563245756016817`*^9}, {
  3.856324743990077*^9, 3.8563247570040493`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"4a812841-84d8-49ac-9daf-3bb5d08be96d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ep", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{"xhat", "[", 
       RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
      RowBox[{"yhat", "[", 
       RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "Black", "}"}], ",", 
       RowBox[{"{", "Blue", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Dashed"}], "}"}]}], "}"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.856324577481819*^9, 3.8563246476315937`*^9}, {
  3.856324681486706*^9, 3.8563246827847357`*^9}, {3.85632472031952*^9, 
  3.8563247887880697`*^9}, {3.8563250000840683`*^9, 3.856325011970641*^9}, {
  3.856325947239297*^9, 3.8563259624880466`*^9}, {3.880043261476735*^9, 
  3.880043261884965*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"bf8c974d-f06c-4ac2-aa50-f4b9aeb8963e"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3980#1"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3980#2"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3980#3"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8563245923774233`*^9, 3.856324648183085*^9}, 
   3.856324683103773*^9, {3.8563247291697397`*^9, 3.856324789281081*^9}, {
   3.856325013439602*^9, 3.8563250225857077`*^9}, 3.856325387188334*^9, {
   3.856325948977927*^9, 3.856325962925716*^9}, {3.878022913973654*^9, 
   3.878022930665461*^9}, 3.880043063766179*^9, {3.880043253690764*^9, 
   3.8800432624842463`*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"8d2740ea-9911-4301-916c-949145f4505e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Single", " ", "copy", " ", "POVM", " ", "which", " ", "was", " ", 
    "actually", " ", "implemented"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ph", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "I"}], ",", "1"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ph", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{"I", ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]x1", "=", 
     RowBox[{"Oper", "[", 
      RowBox[{"ph", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]x2", "=", 
     RowBox[{"Oper", "[", 
      RowBox[{"ph", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]x1", "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]x2", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ph", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ph", "[", "4", "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]y1", "=", 
     RowBox[{"Oper", "[", 
      RowBox[{"ph", "[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPi]y2", "=", 
     RowBox[{"Oper", "[", 
      RowBox[{"ph", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]y3", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]y4", "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xhat", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]x1", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]x1", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Chi]x2", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]x2", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yhat", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]y3", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]y1", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Chi]y4", "*", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalPi]y2", ".", 
        RowBox[{"probech", "[", 
         RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8563250723080482`*^9, 3.856325132927998*^9}, {
  3.856325170306242*^9, 3.856325227938583*^9}, {3.85632546711401*^9, 
  3.8563254681254797`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"f744bf02-a90f-4bb9-ae42-69f5d7d8c828"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{"xhat", "[", 
       RowBox[{"\[Theta]", ",", "0"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Green", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
         RowBox[{"\[Pi]", "/", "4"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
         RowBox[{"\[Pi]", "/", "4"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856325348875731*^9, 3.856325350047962*^9}, {
  3.856325484112405*^9, 3.856325509602497*^9}, {3.856325974636236*^9, 
  3.856325981496971*^9}, {3.856326048723702*^9, 3.856326053077394*^9}, {
  3.856326087367296*^9, 3.856326092097892*^9}, {3.856326148704088*^9, 
  3.856326207634818*^9}, {3.878023124788027*^9, 3.878023147518869*^9}, {
  3.878023720274531*^9, 3.878023720485173*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"48f7082b-f35d-46ad-b4bd-b1788322af4b"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3906#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3906#2"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.85632523502006*^9, {3.85632534459157*^9, 3.8563253539559717`*^9}, 
   3.8563253915772877`*^9, {3.856325432680945*^9, 3.856325509991765*^9}, {
   3.856325976993429*^9, 3.8563259818173656`*^9}, {3.856326049626989*^9, 
   3.8563260535022793`*^9}, 3.856326088256371*^9, 3.856326178418646*^9, 
   3.856326208872697*^9, {3.8780229192997503`*^9, 3.878022934334571*^9}, {
   3.87802299678721*^9, 3.878023000359704*^9}, {3.878023130608182*^9, 
   3.87802314836584*^9}, 3.878023721518592*^9, 3.880043068430833*^9, 
   3.8800432583695583`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"0408d78b-0ae9-4d48-a0b1-48c25720626e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"two", " ", "copy", " ", 
    RowBox[{"POVM", "?"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pV", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pV", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"\[Pi]", "/", "12"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"\[Pi]", "/", "12"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"\[Pi]", "/", "6"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pV", "[", "3", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["3"]], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "7", " ", 
          RowBox[{"\[Pi]", "/", "12"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["6"]], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "7", "  ", 
          RowBox[{"\[Pi]", "/", "12"}]}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "5"}], "I", " ", 
          RowBox[{"\[Pi]", "/", "6"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pV", "[", "4", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{"-", "1"}], 
        SqrtBox["2"]], ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.878022846062866*^9, 3.8780228558175087`*^9}, 
   3.878022940005775*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"e32e8f77-ecc8-4d9f-81d3-bbde53f2f456"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]x21", "=", 
   FractionBox["1", 
    RowBox[{"1", "-", "ep"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]y21", "=", 
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"1", "-", "ep"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]x22", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Sqrt", "[", "3", "]"}], "-", "1"}], 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]y22", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Sqrt", "[", "3", "]"}], "+", "1"}], 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]x23", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], "-", "1"}], 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", "ep"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]y23", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "+", "1"}], 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", "ep"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]x24", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]y24", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.878023007521133*^9, 3.878023020365513*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"a62a42d2-d432-4afe-bfa7-9b1c0c43c8f8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xhat2c", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Chi]x21", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "1", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]x22", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "2", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]x23", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "3", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]x24", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "4", "]"}], "]"}]}], "]"}]}]}], "//", 
     "FullSimplify"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yhat2c", "[", 
     RowBox[{"\[Theta]x_", ",", "\[Theta]y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Chi]y21", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "1", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]y22", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "2", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]y23", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "3", "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"\[Chi]y24", "*", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"probech2", "[", 
          RowBox[{"\[Theta]x", ",", "\[Theta]y"}], "]"}], ".", 
         RowBox[{"Oper", "[", 
          RowBox[{"pV", "[", "4", "]"}], "]"}]}], "]"}]}]}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856324843830696*^9, 3.856324938216488*^9}, {
  3.878023023890367*^9, 3.878023034238504*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"cad1016b-bd81-447c-b16d-cecb14262852"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"p2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{"xhat2c", "[", 
        RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
       RowBox[{"yhat2c", "[", 
        RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
          RowBox[{"\[Pi]", "/", "4"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
          RowBox[{"\[Pi]", "/", "4"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856324945050063*^9, 3.856324987441545*^9}, {
  3.856325994049734*^9, 3.856326077541503*^9}, {3.8563261867732477`*^9, 
  3.856326215742045*^9}, {3.878022964929283*^9, 3.878022965182679*^9}, {
  3.878023073602984*^9, 3.878023115190853*^9}, {3.878023858518363*^9, 
  3.8780238596492767`*^9}, {3.880043079613401*^9, 3.880043096638693*^9}, {
  3.8800432664783487`*^9, 3.880043266884433*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"19c8987a-e0b3-47bf-9af7-2dd499bfa74c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$4035#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1wk0F+v/B3DpJkVZIy6KSlJJKYT6aFGkbpEkFWVruS3KViipyLVUskSE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        "]]},
      Annotation[#, "Charting`Private`Tag$4035#2"]& ], 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt1wk0Vtv7B3ARkQZTRIOKNEsqCXkaKENuoaRBKWWopJAGGpQplLHBVYZU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        "]]},
      Annotation[#, "Charting`Private`Tag$4035#3"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8563249474577293`*^9, 3.856324988453218*^9, 3.856325031536129*^9, {
   3.856325994631385*^9, 3.856326078089354*^9}, {3.856326187616189*^9, 
   3.856326216224684*^9}, 3.878022966509534*^9, {3.878023037139888*^9, 
   3.878023041131734*^9}, {3.878023083402499*^9, 3.8780231162831297`*^9}, 
   3.878023155567136*^9, 3.878023816952025*^9, 3.878023861670108*^9, {
   3.880043074957061*^9, 3.880043097403973*^9}, 3.8800432677107697`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"c77104ff-69a4-48b8-98af-2b90f6e27e5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]], "Input",
 CellChangeTimes->{{3.880043269240966*^9, 3.880043272824665*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"504b15d8-2ff2-4e21-b518-1e810508736c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
         "]]},
       Annotation[#, "Charting`Private`Tag$3980#1"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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         "]]},
       Annotation[#, "Charting`Private`Tag$3980#2"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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         "]]},
       Annotation[#, "Charting`Private`Tag$3980#3"]& ]}, {}}, {{{}, {}, 
      TagBox[
       {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
         "]]},
       Annotation[#, "Charting`Private`Tag$4035#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1wk0F+v/B3DpJkVZIy6KSlJJKYT6aFGkbpEkFWVruS3KViipyLVUskSE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         "]]},
       Annotation[#, "Charting`Private`Tag$4035#2"]& ], 
      TagBox[
       {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwt1wk0Vtv7B3ARkQZTRIOKNEsqCXkaKENuoaRBKWWopJAGGpQplLHBVYZU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         "]]},
       Annotation[#, "Charting`Private`Tag$4035#3"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.880043273069524*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"55696651-16a7-4888-8f6e-2f065fda8232"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"xhat", "[", 
      RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
     RowBox[{"xhat2c", "[", 
      RowBox[{"\[Theta]", ",", "0"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"yhat", "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}], ",", 
     RowBox[{"yhat2c", "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.878022982671633*^9, 3.878022985630279*^9}, {
  3.878023051291503*^9, 3.878023056044058*^9}, {3.878023182976602*^9, 
  3.87802318378321*^9}, {3.8780233328854303`*^9, 3.8780233655449667`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"6188b1d4-31ce-4254-9d38-342061f27af2"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3240#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3240#2"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1wk0F+v/B3DpJkVZIy6KSlJJKYT6aFGkbpEkFWVruS3KViipyLVUskSE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        "]]},
      Annotation[#, "Charting`Private`Tag$3240#3"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.878022986791155*^9, {3.87802304332143*^9, 3.8780230571693697`*^9}, {
   3.878023171489956*^9, 3.878023184701108*^9}, {3.878023335385729*^9, 
   3.8780233662126093`*^9}, {3.8780238343581553`*^9, 3.878023843766984*^9}, 
   3.880043143513756*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"6ae7b985-dd6b-4a43-9d26-4e3ee9ff258f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3342#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3342#2"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1wk0Vtv7B3ARkQZTRIOKNEsqCXkaKENuoaRBKWWopJAGGpQplLHBVYZU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        "]]},
      Annotation[#, "Charting`Private`Tag$3342#3"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.878022986791155*^9, {3.87802304332143*^9, 3.8780230571693697`*^9}, {
   3.878023171489956*^9, 3.878023184701108*^9}, {3.878023335385729*^9, 
   3.8780233662126093`*^9}, {3.8780238343581553`*^9, 3.878023843766984*^9}, 
   3.8800431437939463`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"1ed03c4c-a620-4684-b04e-914c0f429c23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"xhat", "[", 
      RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
     RowBox[{"xhat2c", "[", 
      RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
     RowBox[{"yhat", "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}], ",", 
     RowBox[{"yhat2c", "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8800431542274513`*^9, 3.880043191888899*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b004b430-c21a-4805-b693-f0206622f3eb"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3602#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3602#2"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt1wk0F+v/B3DpJkVZIy6KSlJJKYT6aFGkbpEkFWVruS3KViipyLVUskSE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        "]]},
      Annotation[#, "Charting`Private`Tag$3602#3"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk
SImKJqHQLpGSMiS9NJFEhnue5713z0P6ne9av7vWXXd9/rh777PvOXetPXmT
j/NWeTk5uU52//d0sB+xuHeyDLk//10ELR4GCZW0ZJh3uljxPxtObr8yepwM
rWeOH9/HPPHsOkfd0TIcqzt0Ac88QlZGZ6rJsD8raqeQ+c+W2ekwQoYT593O
bGEWVl1b6TRUhs1OHuLPzA3z1QesV5ThpJjb/1QxV2cEZ3vJy7Dzzfn7z5iL
NYTr/fspFjSqTLvHfP+Y25ATPRQdqmbcSGJO66jIPS+lmPWoYVY4c6yLxZZk
EcWln01r9jGfLMlUzeIoNsRODVrP7G8yBh+3UfRzyzNdyOyiJBlb953ijoxn
rxWZ7f02lzV9pXgsd8Htn/0EzRuq/brqKfYKPS6VME/Iz64c9o7ixFXXkw8x
D9edeHhcJcXffeW5zsz9UWdm6L2m+KYm5ZMec8N2r5OLn1M0W7l9aeVvtr53
dX+vQIrJezYmJjMXg02DWwHFcykj6C7ma5pTLA49oDj932zBQObtZZ+Ed9Mo
2t0HGN/H6jV1SHqSTLHrgnfvp16Cdsn5jhWXKfor7Si9xDwjIC69JYbimKj+
EDVmbtqyDVonKHrldVxrkxH8Fl00xPAYxeUFVlWXmav6DfLmBVHUcY0c4sh8
v05JbbUfRRfjGelplPUrtLjszBaKNnaSsAU8q0dksj/Bg2KOe7rONymrxy15
yo0NFDc8CHxzhNl8dtDh4lUU45JvOuZLCP5unmUqs2b5JpaK1MUET9hkJm2b
yupLuN21S0jw6ZlDy7UnU5T4XnrTTAj2VTvKCyZQdFzb7LGeeZ8bt9Veg6LK
gMdZwBHcFGD6l6ECe9/hSGNHO0HILCroauDRxJV//PEnwUMkctfNzzy2jHqo
+hdz7iwP7c0CHo/XBE860kzQqFj+eG0lj1NCDm0b+4N9z0+2DnlPeDRbsiLO
rJFgz7AaQVAij0p3PcN/1xOcvTItfFY8j6e6bL0MmX0T/OZzMTzmt4/54/KR
4K+pminuZ3hUuJ239tYHggLLDdsXHeJxb2tCrlkty7/np2SwC6tnp+K8+gqC
e2t71GLUeax6e//VnkKCF5yXucaO5DHSJ+q6dwHBwqq01DhlHuM/yUI9HhNU
fPOPSbwCj4edH7va5RNMLE1yutItRWunp7ZyOQRf5i46deOdFEURfUtUbxHU
Sgj/XRAjxVT5yHX5Fwlaa36zLoqS4o/lZ4f4XiDoHWca8eSMFO12eD3TjyOY
c/7zuGfHpRjVq2AfE832f7jR3Bf7pJixadTjpWcJ+gXW+FatlGJ7mtHs7SEE
yzeOa/2hLsVcXmOm9r8ElyXPh56RUgwem52V6k2wtsHtwshhUhw/wctuihfB
L5vTrM0HSlFQekkwcSs7/96GqVFiCaYOPbmt342gpr+lq/l7Cer1aDltdSa4
JXJTRdQFCd5R+yosn8P6W3lC53q0BI/9svZQnU1wt+qNQ48jJXg+qUm42oxg
QGy7XnOoBHcMMfX/aEIw/JLfSfMACT7tUtIo1yd4Nz3UsnmtBO2it+esGM/2
45Obd83HSnBnasg/vX0cVtQbD+vVkKC1ybWwTz0cJkpztheoSFC59FzMI8rh
fCPUmq8kwck6W7V8xBweuvIuYgEvxhOLzAc+bedQGtjnZfVejNJydVPZRw6F
c5dOXnJejA8OBs8rz+Gw6X7X+RVDxBih9tBeuJnFV+wJcR0kRq+AqQn7PDlc
4yrvt3mAGNtcRUMlbhy+HKC+Zr+sGyfFW64RreMwe7nZuIRf3UgNRVF1yzg8
wPlfbXjVjTua7ty3seBw2Iy++z7h3Xi1sbYGVTicnapYe1a5G098LSwzzO3E
+VNqjM7QLswwLtQggg6cEDjicESbEB/8+fDH5Vs7ViXOdNn2heBcxbWDYurb
sNLrQcusgk48MNxj88GrvzBdv3ru8qJ2VNFtnft8SyuaXKra4/vqFwYsLfhZ
NaoFJ5ssqB99qwU3rr76LPJ8M7Y9thmkeK8ZSy6UFu1U/YHj/y3wDIhoQl33
MTrdrt+xv1ztunBvI+odzpnQf7EB98GwVd78VxRyx1Xul37BfNM3TyUP69E/
zN7SoOsj3lF9cVezqA7jw7KMty6uw33mCQqWPjUo0Of2LDSqQfOT7natOyrQ
6t/jNxyMK5B49UUdPVWCciYlSb17S/B4yWVzoHlokmEosiN5WFcwv+SmQgpa
mS1O/yOfgu6GS36vOp8Ecu5ugQbnkqDRzmX17qR8eOr2MTE/Nh/Ed+DOGIsS
kLMZuitqagnUX9fa3VVVAYXp/fdeRVdA4O4Cu9XJNdAqCnJz2VADLinGaxPP
1oFV+8Xv9aPrYFvYK/lvVfVwty76U/GQenh+wsAg4vVXECj3ttUlfQE31eZi
jXWNICTNOXkhDdBtXmbZ6N8EDZnNK6zsv8Mdn+GyTXuaARa16rV/bYKBR38G
b4ptgaAUzVvPjzVDcIKOvWbsL9AzchcUCX+C48Cj+iWn2+Hdksp3Sxa3Qrb9
LgGX2QkpU9rmaMX/grmXsPTtdQIqnoJ7RoVtkL2pxmr0TyF8MihJl9S3w7ZJ
qwwWirsg88iGc3Ped8D9psEPlwhFUJJydDymdoKf4PWLM2IRhIfGbuOvdcKc
N1GCKiqCAM9ZcX9ldEJhrmaf64BuKGoxSYzJ7oTS09MX+6h1w1zzew5LCjpB
YGxbfdGsG95kbuVtajuhPzC0s/VANxhHDBiYNZADB41B084MEIOGa+awEe4c
6FTbXA0bJIa3rS+EUZ4c9J0N1ToxRAwGlpNEI7dwkDVYSfOwqhim7mtxHOrN
gUrvUCWfyWKIVg1Y2+rLwftGlTbnhWLIk+2/bR/KgcedCdnjgsUQoitelHKL
g3k7N87QPCmGpT6C481ZHKjpJ6Wrn2bxQy2+6N3l4PlV7eRh58Uw040TZOZw
MO3ClHP9KWLotNIWxhZx0B6k5/v9qRjKIt8fGVnJgb+D2eybchIY9Uf5rzgh
B2TxjavRAyWQFNEwKEbEgdeCcSMDlSRw4MUoxSgxB+tN5FodVSQwXUc/KJhy
YDW6IqFTWwImrZkWy+UIKH/f/NsEJLAwWIeLHUkg5WBMSd5hCXTZLlr72JDA
2H2KM1OCJfAzLL4pyIhA9M6DV06dlED8gcKYBSYETrq7+687K4GMAHn3R6YE
dtgY6PUmSmCJX0rSJXMCZqrPz1gWSqBC6nRLwY7AqwyRc2mPBBquR9v7eBKg
ZfIF8n8k4OEsNdfcTGBai5qOlYIU7Gy1aeEWAiFTTbsfK0vhSKHD+wFeBOZf
3Rdzd4IUMtxqNffuJnD3svjdZUsppNH4a82HCMRHSlf5hkhh1QCrCdOiCbzI
Uiy6EyoFmtOxLCyGgKRi9NTOcCmM6eYdf8YScFaeI9keI4W6lLLEKxcJDDsV
ELfxmhTkDqYldSUSOBZM39u9kIL7o7MjjG8Q8PLrWaM9lAeNFs8Bfx4RyFof
pq8xgod1CxTsFQsIiBZp9Cmp8XBKpSdZuZBAoKpRqmgsD4GeGYEqTwhEZnu2
l+rzoF60rFW+mMDD1pdHd9rzMD1i1+nwVwR6Klc7ezrxsPSmAfqWE7DM+667
ZgUPmR+dFNa9JvDyZN8rWMeDx7zQXO03BD5PMdFQ92b5FlmXxVURkN94MePR
KR4OnF0cqvuBgK21bmB2BA9j3rdf7mSOMLjnlHaOB6HRVMwREBjVUy6KiOfh
1vFxRgvqCehd7J/vkcFDr3Xx7dlfCCyt3lqt+JLlq+qfUvGdQEy+KK33NQ8d
1TbD/JsICJKP+gsrWb0e3vJaPwh47k4YX/+Bh4FGE0d5NRPwU36zNauFh7+O
a7/70ULgso1Zz8rBFMJFf2ce6yBwM2vtxSfKFO6ZZW8Y30kgf1Sgmb4KBfeh
e1IfMNc1P9vdP4bCwzkJXz9z7L8SuqwpYwYFbx+7aWpdBLQ532PqxhRe1RVt
SmA2WnNh4hFTCuv/nmKiJSLgOO3L2pXzKcwNijo8qZtA6IsdFb+dKPzK72gc
LCEQZxTp7eVMIeTdy2uBzNcu3FN8t4aCyWQ72sH8bBu1ynCncKB3+IqXUgJ9
iqEPnfdSaLtY9dKTsvPjk+lctJ/Cs7avI4uZx32oINMPsXxRy1u0ZQTm3FCf
8TuEgnDTQttaZl/b1KQbsRTscxLLtXsJBN8psVBLoGD4YnDsTuZzmq2CoCsU
xuhf7cxlzmoxUndOpyDwWrrCuo9A4TLnu4U3KdQdXb0+jLk8b7/T9DsUFm7w
l5Qxt4YVhvXlUUj90fVx4W8CPPmmu72QwnDbxbqBzIouCsXVT1m8T5f77zHr
6Dn0pb+i4K/hvHlMP4G/z+1KUH1LQb39RqctsxU9NzuohsLtdZLB+5ndXn7Y
s+IThd0+3h1lzLtMeocXfqNQUno6t5M5KF7r1rQfFPapxamo/iEQLrfI7nwr
hda0Uz0zmRO8tjb3dlAwpp5+y5kzqk6FbOuiUF2odWQnc+7c29rVEgpdbws1
Q5lLUyoLLXpYPy3MF15hrlXqXpfeT+HzgrgeNq9B057RvIqCDDIWVSwuYRYJ
5sUGDpZBx48vE2qZ5RZunPlTWQYR5OXJRuaRmcfeLleRQd+GiCMdzFqq1/4t
0JCB6drpgyXMhgfLlKaNlUHpnATtXmaLxrbr5ybK4HVYY1k/8//nV/j//Ar/
AzlNaSM=
        "]]},
      Annotation[#, "Charting`Private`Tag$3602#4"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt1wk0Vtv7B3ARkQZTRIOKNEsqCXkaKENuoaRBKWWopJAGGpQplLHBVYZU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        "]]},
      Annotation[#, "Charting`Private`Tag$3602#5"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.880043172567197*^9, 3.880043192730158*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"f9f6d9f9-dda6-4338-a74b-065792e49615"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"xhat2c", "[", 
      RowBox[{"\[Theta]", ",", "0"}], "]"}], ",", 
     RowBox[{"yhat", "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.3", ",", "0.3", ",", "0.3"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "4"}], ",", "0", ",", 
        RowBox[{"\[Pi]", "/", "4"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "600"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "0.7"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.880043223811647*^9, 3.880043226925003*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"83f92524-9e28-44da-a614-27916eb45b7f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.3, 0.3, 0.3], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1OlPEnAcgHHypExDNDwqilpupjNd5gxMak1Tm0tNE1+ki00inYjabA2b
sUxr6tLFVniQrjDFKWZzuvDoQEkzQ+bI4dIRIqiZoBCHx6otv78Xzz7/wUOi
56dkO2AwmMS//TMh3uPCBsk2tCOlp8SAJSKDScuNBH+kh01mDcMjJ1u5nUwH
JA1r9lP+sII3ZDOGrhfIspg2AeM4smDKjn/iZQHHrvnr571+g1uDoi6ynxnU
dBtrk3ebwIhml6lqt3Uw6qgipNJqBA9yPO5WLRlAeUMYjfF9FfzKfKM7LVkB
WwInI5MGlsHQOjm7cHQRJIWeVRHadeDS2xhnl9da8ECu5PrtKg24PYYXGgrU
YBF1b+pNyyzYd+rLO3OPChR7jnT5DCjBIjLfMTpfAZIfZMXpc8bBVebm49KH
UvC+tJ5MtfaCSkmUVOTYBGYFx26l1gqoO6rjaGksQR9oElPFvhQpqBISWUb5
OMhhSeLSnitAWtPJ9IZqJcioGHWYk6vAj2VBQVWfZ8FMT+0H7ww1uE6WRauL
NaA4391GZ2tBp9IFLp2nA7n8Y/E+vEXwklNpoPTRMtgZnzf9q20FjKwbGp4Q
roKddMU5woIBZBxJDTpvMoLdGteeWMMamODtHFC5ywQWJ4RHiDBmcLR1LWXY
jmTesl89vMcC1seE26+4WkFRR/rTQTdk335OeCAOqdS+Z237InHllzWtJ5Dl
IznjW4nIwovNglc8JFcspeD5yBof/XRJI7JDF+KV0oLUV/RXbPYiMz99YyfP
IPNCN9z755Alz4jtAfNIPjNbu/ETOYVdz2jZRmrYBAvO0QauTZ/hcVyR+9ru
TSThkETPl7kSb2TwHRk2wA9JUS8Jaw4h/38L/AN7a5yl
        "]]},
      Annotation[#, "Charting`Private`Tag$3747#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt1wk0F+v/B3DpJkVZIy6KSlJJKYT6aFGkbpEkFWVruS3KViipyLVUskSE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        "]]},
      Annotation[#, "Charting`Private`Tag$3747#2"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k0Vd8XAHBRUhpMpZGKiviiL02UrSLTV4MmqQyN9K2UREUDFSVRhqJk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        "]]},
      Annotation[#, "Charting`Private`Tag$3747#3"]& ]}, {}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->600,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {-1.5707962626807608`, 
      1.5707962626807608`}}, {{-1.5707963267948966`, 
     1.5707963267948966`}, {-1.5707962626807608`, 1.5707962626807608`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{{{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}, {{
       NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
       NCache[Rational[-1, 4] Pi, -0.7853981633974483], 
       FormBox[
        RowBox[{"-", 
          FractionBox["\[Pi]", "4"]}], TraditionalForm]}, {0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox[
        FractionBox["\[Pi]", "4"], TraditionalForm]}, {
       NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
       FormBox[
        FractionBox["\[Pi]", "2"], TraditionalForm]}}}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8800432275312634`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"7647c24b-d479-4429-991c-08d07e3e3951"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 30}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 197, 3, 30, "Input",ExpressionUUID->"61f78e47-80c0-4fa9-ac47-707f69e17802"],
Cell[780, 27, 288, 6, 34, "Print",ExpressionUUID->"6e7cc58e-ce0a-48d5-9027-992eda5450a7"]
}, Open  ]],
Cell[1083, 36, 3013, 90, 136, "Input",ExpressionUUID->"1bc893b5-bae2-4d86-8e32-d071186add84"],
Cell[4099, 128, 2535, 76, 157, "Input",ExpressionUUID->"b0e7fbac-08d0-4f97-9aef-cd265fa3d735"],
Cell[CellGroupData[{
Cell[6659, 208, 659, 17, 52, "Input",ExpressionUUID->"d50c2bc8-d381-43c7-853a-0437970f9e3e"],
Cell[7321, 227, 1375, 39, 102, "Output",ExpressionUUID->"eaa2037c-07c9-4e6e-ad4e-33e428f2a7ad"]
}, Open  ]],
Cell[8711, 269, 2846, 88, 241, "Input",ExpressionUUID->"132ab876-3b66-4ab1-9ffa-7071fc6f86db"],
Cell[11560, 359, 1402, 37, 73, "Input",ExpressionUUID->"4a812841-84d8-49ac-9daf-3bb5d08be96d"],
Cell[CellGroupData[{
Cell[12987, 400, 1176, 30, 52, "Input",ExpressionUUID->"bf8c974d-f06c-4ac2-aa50-f4b9aeb8963e"],
Cell[14166, 432, 13370, 245, 240, "Output",ExpressionUUID->"8d2740ea-9911-4301-916c-949145f4505e"]
}, Open  ]],
Cell[27551, 680, 3951, 116, 388, "Input",ExpressionUUID->"f744bf02-a90f-4bb9-ae42-69f5d7d8c828"],
Cell[CellGroupData[{
Cell[31527, 800, 1989, 50, 73, "Input",ExpressionUUID->"48f7082b-f35d-46ad-b4bd-b1788322af4b"],
Cell[33519, 852, 9719, 194, 438, "Output",ExpressionUUID->"0408d78b-0ae9-4d48-a0b1-48c25720626e"]
}, Open  ]],
Cell[43253, 1049, 2990, 102, 212, "Input",ExpressionUUID->"e32e8f77-ecc8-4d9f-81d3-bbde53f2f456"],
Cell[46246, 1153, 1601, 51, 325, "Input",ExpressionUUID->"a62a42d2-d432-4afe-bfa7-9b1c0c43c8f8"],
Cell[47850, 1206, 2779, 73, 157, "Input",ExpressionUUID->"cad1016b-bd81-447c-b16d-cecb14262852"],
Cell[CellGroupData[{
Cell[50654, 1283, 2069, 51, 73, "Input",ExpressionUUID->"19c8987a-e0b3-47bf-9af7-2dd499bfa74c"],
Cell[52726, 1336, 14628, 277, 438, "Output",ExpressionUUID->"c77104ff-69a4-48b8-98af-2b90f6e27e5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67391, 1618, 227, 4, 30, "Input",ExpressionUUID->"504b15d8-2ff2-4e21-b518-1e810508736c"],
Cell[67621, 1624, 24201, 430, 240, "Output",ExpressionUUID->"55696651-16a7-4888-8f6e-2f065fda8232"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91859, 2059, 3316, 93, 94, "Input",ExpressionUUID->"6188b1d4-31ce-4254-9d38-342061f27af2"],
Cell[95178, 2154, 14464, 275, 438, "Output",ExpressionUUID->"6ae7b985-dd6b-4a43-9d26-4e3ee9ff258f"],
Cell[109645, 2431, 14462, 275, 438, "Output",ExpressionUUID->"1ed03c4c-a620-4684-b04e-914c0f429c23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124144, 2711, 1957, 54, 73, "Input",ExpressionUUID->"b004b430-c21a-4805-b693-f0206622f3eb"],
Cell[126104, 2767, 24264, 441, 438, "Output",ExpressionUUID->"f9f6d9f9-dda6-4338-a74b-065792e49615"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150405, 3213, 1797, 50, 52, "Input",ExpressionUUID->"83f92524-9e28-44da-a614-27916eb45b7f"],
Cell[152205, 3265, 14209, 271, 438, "Output",ExpressionUUID->"7647c24b-d479-4429-991c-08d07e3e3951"]
}, Open  ]]
}
]
*)



==> supplementary_material_arxiv/figsS/three_copy_fig/Three-Copy_Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    394684,       9548]
NotebookOptionsPosition[    392301,       9499]
NotebookOutlinePosition[    392643,       9514]
CellTagsIndexPosition[    392600,       9511]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"thvec", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{
     RowBox[{"-", "0.1"}], ",", "0.1", ",", "9"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "thvec", "]"}]}], "Input",
 CellChangeTimes->{{3.856921297997752*^9, 3.856921303955243*^9}, {
  3.856921364949185*^9, 3.856921388093671*^9}, {3.856921537697069*^9, 
  3.85692154053911*^9}, {3.856921647171144*^9, 3.856921653194435*^9}},
 CellLabel->
  "In[1983]:=",ExpressionUUID->"c0be12f4-2f7a-470e-b7bb-ab2542c15c9f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"10"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.856921653414329*^9},
 CellLabel->
  "Out[1984]=",ExpressionUUID->"d70ef136-349c-4c6d-9df5-5631638e3cdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Three", "-", 
    RowBox[{"copy", " ", "measurements", " ", "data", " ", "files"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "Auckland", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08495085517103426"}], ",", 
       RowBox[{"-", "0.059770359071814404"}], ",", 
       RowBox[{"-", "0.020566763352670474"}], ",", 
       RowBox[{"-", "0.017073694738947792"}], ",", 
       RowBox[{"-", "0.01614404880976194"}], ",", 
       RowBox[{"-", "0.07159107321464298"}], ",", 
       RowBox[{"-", "0.008478450690137985"}], ",", 
       RowBox[{"-", "0.04065604120824165"}], ",", 
       RowBox[{"-", "0.08205811662332461"}], ",", 
       RowBox[{"-", "0.06367101420284058"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009421272587482555", ",", "0.009212190754717619", ",", 
       "0.008929328522381713", ",", "0.009300784689455673", ",", 
       "0.009503207485809202", ",", "0.009379766456659402", ",", 
       "0.009371488404878354", ",", "0.009059944602718603", ",", 
       "0.00951440794449377", ",", "0.009663070882296738"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.055618033606721316"}], ",", 
       RowBox[{"-", "0.029467398479695917"}], ",", 
       RowBox[{"-", "0.045568033606721334"}], ",", 
       RowBox[{"-", "0.0029351620324064966"}], ",", 
       RowBox[{"-", "0.008753355671134245"}], ",", 
       RowBox[{"-", "0.038013062612522464"}], ",", 
       RowBox[{"-", "0.027906326265253068"}], ",", 
       RowBox[{"-", "0.02423091118223646"}], ",", 
       RowBox[{"-", "0.08456764852970591"}], ",", 
       RowBox[{"-", "0.04715039007801559"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009685444371661278", ",", "0.009843860871926671", ",", 
       "0.010227752807859683", ",", "0.01005587908618811", ",", 
       "0.009796097761771047", ",", "0.009766392890144587", ",", 
       "0.01003750817739709", ",", "0.010088479765546056", ",", 
       "0.009510762035627406", ",", "0.009859539847984258"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"155", "/", "256"}], ",", 
       RowBox[{"224", "/", "256"}], ",", 
       RowBox[{"241", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{
       RowBox[{"250", "/", "256"}], ",", 
       RowBox[{"30", "/", "256"}], ",", 
       RowBox[{"30", "/", "256"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ms", "=", "0.03"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ps", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.856737646911174*^9, 3.856737691210202*^9}, {
  3.856739888865567*^9, 3.856739903861869*^9}, {3.856739941330447*^9, 
  3.8567399490748587`*^9}, {3.856921226931694*^9, 3.856921292818809*^9}, {
  3.856921550736462*^9, 3.856921627249202*^9}, {3.856921667484791*^9, 
  3.856921863837101*^9}},
 CellLabel->
  "In[2220]:=",ExpressionUUID->"5afe5971-9ebf-466e-a4f6-dfe122708108"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.09437212775851682}, {-0.1, \
-0.08495085517103426}}], 
           LineBox[{{-0.1, -0.08495085517103426}, {-0.1, \
-0.0755295825835517}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.06898254982653203}, \
{-0.07777777777777778, -0.059770359071814404`}}], 
           LineBox[{{-0.07777777777777778, -0.059770359071814404`}, \
{-0.07777777777777778, -0.05055816831709679}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.029496091875052186`}, \
{-0.05555555555555555, -0.020566763352670474`}}], 
           LineBox[{{-0.05555555555555555, -0.020566763352670474`}, \
{-0.05555555555555555, -0.011637434830288762`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.026374479428403465`}, \
{-0.03333333333333335, -0.017073694738947792`}}], 
           LineBox[{{-0.03333333333333335, -0.017073694738947792`}, \
{-0.03333333333333335, -0.00777291004949212}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, -0.02564725629557114}, \
{-0.011111111111111113`, -0.01614404880976194}}], 
           LineBox[{{-0.011111111111111113`, -0.01614404880976194}, \
{-0.011111111111111113`, -0.006640841323952738}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.08097083967130238}, {
            0.011111111111111113`, -0.07159107321464298}}], 
           LineBox[{{0.011111111111111113`, -0.07159107321464298}, {
            0.011111111111111113`, -0.06221130675798357}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.017849939095016337`}, {
            0.033333333333333326`, -0.008478450690137985}}], 
           LineBox[{{0.033333333333333326`, -0.008478450690137985}, {
            0.033333333333333326`, 0.0008930377147403686}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.049715985810960255`}, {
            0.055555555555555546`, -0.04065604120824165}}], 
           LineBox[{{0.055555555555555546`, -0.04065604120824165}, {
            0.055555555555555546`, -0.031596096605523045`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.09157252456781839}, {
            0.07777777777777778, -0.08205811662332461}}], 
           LineBox[{{0.07777777777777778, -0.08205811662332461}, {
            0.07777777777777778, -0.07254370867883084}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.07333408508513731}, {
            0.1, -0.06367101420284058}}], 
           LineBox[{{0.1, -0.06367101420284058}, {
            0.1, -0.05400794332054384}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.0755295825835517}, 
              Offset[{3, 
               0}, {-0.1, -0.0755295825835517}]}, {{-0.1, \
-0.0755295825835517}, 
              Offset[{-3, 
               0}, {-0.1, -0.0755295825835517}]}, {{-0.1, \
-0.09437212775851682}, 
              Offset[{3, 
               0}, {-0.1, -0.09437212775851682}]}, {{-0.1, \
-0.09437212775851682}, Offset[{-3, 0}, {-0.1, -0.09437212775851682}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.05055816831709679}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.05055816831709679}]}, \
{{-0.07777777777777778, -0.05055816831709679}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.05055816831709679}]}, \
{{-0.07777777777777778, -0.06898254982653203}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.06898254982653203}]}, \
{{-0.07777777777777778, -0.06898254982653203}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.06898254982653203}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.011637434830288762`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.011637434830288762`}]}, \
{{-0.05555555555555555, -0.011637434830288762`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.011637434830288762`}]}, \
{{-0.05555555555555555, -0.029496091875052186`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.029496091875052186`}]}, \
{{-0.05555555555555555, -0.029496091875052186`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.029496091875052186`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.00777291004949212}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.00777291004949212}]}, \
{{-0.03333333333333335, -0.00777291004949212}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.00777291004949212}]}, \
{{-0.03333333333333335, -0.026374479428403465`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.026374479428403465`}]}, \
{{-0.03333333333333335, -0.026374479428403465`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.026374479428403465`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, -0.006640841323952738}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.006640841323952738}]}, \
{{-0.011111111111111113`, -0.006640841323952738}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.006640841323952738}]}, \
{{-0.011111111111111113`, -0.02564725629557114}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.02564725629557114}]}, \
{{-0.011111111111111113`, -0.02564725629557114}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.02564725629557114}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.06221130675798357}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.06221130675798357}]}, {{
              0.011111111111111113`, -0.06221130675798357}, 
              Offset[{-3, 0}, {0.011111111111111113`, -0.06221130675798357}]},
              {{0.011111111111111113`, -0.08097083967130238}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.08097083967130238}]}, {{
              0.011111111111111113`, -0.08097083967130238}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.08097083967130238}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, 0.0008930377147403686}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.0008930377147403686}]}, {{0.033333333333333326`, 
              0.0008930377147403686}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.0008930377147403686}]}, {{
              0.033333333333333326`, -0.017849939095016337`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.017849939095016337`}]}, {{
              0.033333333333333326`, -0.017849939095016337`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.017849939095016337`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.031596096605523045`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.031596096605523045`}]}, {{
              0.055555555555555546`, -0.031596096605523045`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.031596096605523045`}]}, {{
              0.055555555555555546`, -0.049715985810960255`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.049715985810960255`}]}, {{
              0.055555555555555546`, -0.049715985810960255`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.049715985810960255`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.07254370867883084}, 
              Offset[{3, 0}, {0.07777777777777778, -0.07254370867883084}]}, {{
              0.07777777777777778, -0.07254370867883084}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.07254370867883084}]}, {{
              0.07777777777777778, -0.09157252456781839}, 
              Offset[{3, 0}, {0.07777777777777778, -0.09157252456781839}]}, {{
              0.07777777777777778, -0.09157252456781839}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.09157252456781839}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, -0.05400794332054384}, 
              Offset[{3, 0}, {0.1, -0.05400794332054384}]}, {{
              0.1, -0.05400794332054384}, 
              Offset[{-3, 0}, {0.1, -0.05400794332054384}]}, {{
              0.1, -0.07333408508513731}, 
              Offset[{3, 0}, {0.1, -0.07333408508513731}]}, {{
              0.1, -0.07333408508513731}, 
              Offset[{-3, 0}, {0.1, -0.07333408508513731}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.08495085517103426}}, {{-0.07777777777777778, \
-0.059770359071814404`}}, {{-0.05555555555555555, -0.020566763352670474`}}, \
{{-0.03333333333333335, -0.017073694738947792`}}, {{-0.011111111111111113`, \
-0.01614404880976194}}, {{0.011111111111111113`, -0.07159107321464298}}, {{
        0.033333333333333326`, -0.008478450690137985}}, {{
        0.055555555555555546`, -0.04065604120824165}}, {{
        0.07777777777777778, -0.08205811662332461}}, {{
        0.1, -0.06367101420284058}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.0653034779783826}, {-0.1, \
-0.055618033606721316`}}], 
           LineBox[{{-0.1, -0.055618033606721316`}, {-0.1, \
-0.04593258923506004}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.039311259351622586`}, \
{-0.07777777777777778, -0.029467398479695917`}}], 
           LineBox[{{-0.07777777777777778, -0.029467398479695917`}, \
{-0.07777777777777778, -0.019623537607769248`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.055795786414581015`}, \
{-0.05555555555555555, -0.045568033606721334`}}], 
           LineBox[{{-0.05555555555555555, -0.045568033606721334`}, \
{-0.05555555555555555, -0.03534028079886165}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.012991041118594608`}, \
{-0.03333333333333335, -0.0029351620324064966`}}], 
           LineBox[{{-0.03333333333333335, -0.0029351620324064966`}, \
{-0.03333333333333335, 0.007120717053781614}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, -0.018549453432905292`}, \
{-0.011111111111111113`, -0.008753355671134245}}], 
           LineBox[{{-0.011111111111111113`, -0.008753355671134245}, \
{-0.011111111111111113`, 0.001042742090636803}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.04777945550266705}, {
            0.011111111111111113`, -0.038013062612522464`}}], 
           LineBox[{{0.011111111111111113`, -0.038013062612522464`}, {
            0.011111111111111113`, -0.028246669722377875`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.03794383444265016}, {
            0.033333333333333326`, -0.027906326265253068`}}], 
           LineBox[{{0.033333333333333326`, -0.027906326265253068`}, {
            0.033333333333333326`, -0.017868818087855978`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.03431939094778252}, {
            0.055555555555555546`, -0.02423091118223646}}], 
           LineBox[{{0.055555555555555546`, -0.02423091118223646}, {
            0.055555555555555546`, -0.014142431416690403`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.09407841056533332}, {
            0.07777777777777778, -0.08456764852970591}}], 
           LineBox[{{0.07777777777777778, -0.08456764852970591}, {
            0.07777777777777778, -0.0750568864940785}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.05700992992599985}, {
            0.1, -0.04715039007801559}}], 
           LineBox[{{0.1, -0.04715039007801559}, {
            0.1, -0.03729085023003133}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.04593258923506004}, 
              Offset[{3, 
               0}, {-0.1, -0.04593258923506004}]}, {{-0.1, \
-0.04593258923506004}, 
              Offset[{-3, 
               0}, {-0.1, -0.04593258923506004}]}, {{-0.1, \
-0.0653034779783826}, 
              Offset[{3, 
               0}, {-0.1, -0.0653034779783826}]}, {{-0.1, \
-0.0653034779783826}, Offset[{-3, 0}, {-0.1, -0.0653034779783826}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.019623537607769248`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.019623537607769248`}]}, \
{{-0.07777777777777778, -0.019623537607769248`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.019623537607769248`}]}, \
{{-0.07777777777777778, -0.039311259351622586`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.039311259351622586`}]}, \
{{-0.07777777777777778, -0.039311259351622586`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.039311259351622586`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.03534028079886165}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.03534028079886165}]}, \
{{-0.05555555555555555, -0.03534028079886165}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.03534028079886165}]}, \
{{-0.05555555555555555, -0.055795786414581015`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.055795786414581015`}]}, \
{{-0.05555555555555555, -0.055795786414581015`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.055795786414581015`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.007120717053781614}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.007120717053781614}]}, {{-0.03333333333333335, 
              0.007120717053781614}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.007120717053781614}]}, {{-0.03333333333333335, \
-0.012991041118594608`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.012991041118594608`}]}, \
{{-0.03333333333333335, -0.012991041118594608`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.012991041118594608`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.001042742090636803}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.001042742090636803}]}, {{-0.011111111111111113`, 
              0.001042742090636803}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.001042742090636803}]}, {{-0.011111111111111113`, \
-0.018549453432905292`}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.018549453432905292`}]}, \
{{-0.011111111111111113`, -0.018549453432905292`}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.018549453432905292`}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.028246669722377875`}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.028246669722377875`}]}, {{
              0.011111111111111113`, -0.028246669722377875`}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.028246669722377875`}]}, {{
              0.011111111111111113`, -0.04777945550266705}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.04777945550266705}]}, {{
              0.011111111111111113`, -0.04777945550266705}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.04777945550266705}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.017868818087855978`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.017868818087855978`}]}, {{
              0.033333333333333326`, -0.017868818087855978`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.017868818087855978`}]}, {{
              0.033333333333333326`, -0.03794383444265016}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.03794383444265016}]}, {{
              0.033333333333333326`, -0.03794383444265016}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.03794383444265016}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.014142431416690403`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.014142431416690403`}]}, {{
              0.055555555555555546`, -0.014142431416690403`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.014142431416690403`}]}, {{
              0.055555555555555546`, -0.03431939094778252}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.03431939094778252}]}, {{
              0.055555555555555546`, -0.03431939094778252}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.03431939094778252}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.0750568864940785}, 
              Offset[{3, 0}, {0.07777777777777778, -0.0750568864940785}]}, {{
              0.07777777777777778, -0.0750568864940785}, 
              Offset[{-3, 0}, {0.07777777777777778, -0.0750568864940785}]}, {{
              0.07777777777777778, -0.09407841056533332}, 
              Offset[{3, 0}, {0.07777777777777778, -0.09407841056533332}]}, {{
              0.07777777777777778, -0.09407841056533332}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.09407841056533332}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, -0.03729085023003133}, 
              Offset[{3, 0}, {0.1, -0.03729085023003133}]}, {{
              0.1, -0.03729085023003133}, 
              Offset[{-3, 0}, {0.1, -0.03729085023003133}]}, {{
              0.1, -0.05700992992599985}, 
              Offset[{3, 0}, {0.1, -0.05700992992599985}]}, {{
              0.1, -0.05700992992599985}, 
              Offset[{-3, 0}, {0.1, -0.05700992992599985}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.055618033606721316`}}, {{-0.07777777777777778, \
-0.029467398479695917`}}, {{-0.05555555555555555, -0.045568033606721334`}}, \
{{-0.03333333333333335, -0.0029351620324064966`}}, {{-0.011111111111111113`, \
-0.008753355671134245}}, {{0.011111111111111113`, -0.038013062612522464`}}, {{
        0.033333333333333326`, -0.027906326265253068`}}, {{
        0.055555555555555546`, -0.02423091118223646}}, {{
        0.07777777777777778, -0.08456764852970591}}, {{
        0.1, -0.04715039007801559}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$83144#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.856921262283373*^9, {3.856921612069539*^9, 3.856921620892198*^9}, 
   3.856921655005342*^9, {3.856921686177038*^9, 3.856921721111163*^9}, {
   3.856921752234865*^9, 3.8569218147372093`*^9}, {3.856921846335005*^9, 
   3.8569218645618563`*^9}},
 CellLabel->
  "Out[2236]=",ExpressionUUID->"4b644789-e7bd-4c5a-bd3d-86ed5eb34ab8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "guadalupe", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.049801095219043794", ",", "0.0030827215443088632", ",", 
       "0.004287812562512537", ",", "0.019992498499700008", ",", 
       "0.01715538607721544", ",", 
       RowBox[{"-", "0.007581916383276664"}], ",", "0.10113551710342068", ",", 
       RowBox[{"-", "0.008079680936187206"}], ",", "0.06274614422884578", ",",
        "0.11732732046409279"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009372669553269998", ",", "0.010088337131180375", ",", 
       "0.009514084002184682", ",", "0.00977297563531784", ",", 
       "0.009721281915385693", ",", "0.009993319448331458", ",", 
       "0.009550557900344476", ",", "0.009935641178082034", ",", 
       "0.009654031502392649", ",", "0.00945959513698173"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07019793958791756"}], ",", 
       RowBox[{"-", "0.024354425885177073"}], ",", 
       RowBox[{"-", "0.048613407681536325"}], ",", 
       RowBox[{"-", "0.029653890778155632"}], ",", "0.010116473294658968", 
       ",", 
       RowBox[{"-", "0.05269313362672533"}], ",", 
       RowBox[{"-", "0.07450416583316662"}], ",", 
       RowBox[{"-", "0.10747245449089816"}], ",", 
       RowBox[{"-", "0.04926304260852169"}], ",", 
       RowBox[{"-", "0.009643833766753384"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009734037616405086", ",", "0.009242450206654602", ",", 
       "0.009357289864673322", ",", "0.009208795248958186", ",", 
       "0.009815046726830765", ",", "0.00942551936997458", ",", 
       "0.010060477423548358", ",", "0.009101343079079255", ",", 
       "0.009802498329701967", ",", "0.009341792301177937"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.856739617983086*^9, 3.85673963873621*^9}, {
  3.856739880480637*^9, 3.856739885337832*^9}, {3.8567399503792953`*^9, 
  3.85673995940978*^9}, {3.856921897252952*^9, 3.8569218984227448`*^9}},
 CellLabel->
  "In[2237]:=",ExpressionUUID->"56e35931-bef0-46f3-9628-cf8c9be2f624"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, 0.040428425665773794`}, {-0.1, 
            0.049801095219043794`}}], 
           LineBox[{{-0.1, 0.049801095219043794`}, {-0.1, 
            0.05917376477231379}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.007005615586871511}, \
{-0.07777777777777778, 0.0030827215443088632`}}], 
           LineBox[{{-0.07777777777777778, 
            0.0030827215443088632`}, {-0.07777777777777778, 
            0.013171058675489239`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.005226271439672145}, \
{-0.05555555555555555, 0.004287812562512537}}], 
           LineBox[{{-0.05555555555555555, 
            0.004287812562512537}, {-0.05555555555555555, 
            0.013801896564697219`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, 
            0.010219522864382168`}, {-0.03333333333333335, 
            0.019992498499700008`}}], 
           LineBox[{{-0.03333333333333335, 
            0.019992498499700008`}, {-0.03333333333333335, 
            0.029765474135017848`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.007434104161829748}, {-0.011111111111111113`, 
            0.01715538607721544}}], 
           LineBox[{{-0.011111111111111113`, 
            0.01715538607721544}, {-0.011111111111111113`, 
            0.026876667992601133`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.01757523583160812}, {
            0.011111111111111113`, -0.007581916383276664}}], 
           LineBox[{{0.011111111111111113`, -0.007581916383276664}, {
            0.011111111111111113`, 0.0024114030650547935`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, 0.0915849592030762}, {
            0.033333333333333326`, 0.10113551710342068`}}], 
           LineBox[{{0.033333333333333326`, 0.10113551710342068`}, {
            0.033333333333333326`, 0.11068607500376516`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.01801532211426924}, {
            0.055555555555555546`, -0.008079680936187206}}], 
           LineBox[{{0.055555555555555546`, -0.008079680936187206}, {
            0.055555555555555546`, 0.0018559602418948273`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, 0.05309211272645313}, {
            0.07777777777777778, 0.06274614422884578}}], 
           LineBox[{{0.07777777777777778, 0.06274614422884578}, {
            0.07777777777777778, 0.07240017573123843}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, 0.10786772532711106`}, {0.1, 
            0.11732732046409279`}}], 
           LineBox[{{0.1, 0.11732732046409279`}, {0.1, 
            0.12678691560107452`}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, 0.05917376477231379}, 
              Offset[{3, 0}, {-0.1, 0.05917376477231379}]}, {{-0.1, 
              0.05917376477231379}, 
              Offset[{-3, 0}, {-0.1, 0.05917376477231379}]}, {{-0.1, 
              0.040428425665773794`}, 
              Offset[{3, 0}, {-0.1, 0.040428425665773794`}]}, {{-0.1, 
              0.040428425665773794`}, 
              Offset[{-3, 0}, {-0.1, 0.040428425665773794`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, 0.013171058675489239`}, 
              Offset[{3, 0}, {-0.07777777777777778, 
               0.013171058675489239`}]}, {{-0.07777777777777778, 
              0.013171058675489239`}, 
              Offset[{-3, 0}, {-0.07777777777777778, 
               0.013171058675489239`}]}, {{-0.07777777777777778, \
-0.007005615586871511}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.007005615586871511}]}, \
{{-0.07777777777777778, -0.007005615586871511}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.007005615586871511}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, 0.013801896564697219`}, 
              Offset[{3, 0}, {-0.05555555555555555, 
               0.013801896564697219`}]}, {{-0.05555555555555555, 
              0.013801896564697219`}, 
              Offset[{-3, 0}, {-0.05555555555555555, 
               0.013801896564697219`}]}, {{-0.05555555555555555, \
-0.005226271439672145}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.005226271439672145}]}, \
{{-0.05555555555555555, -0.005226271439672145}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.005226271439672145}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.029765474135017848`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.029765474135017848`}]}, {{-0.03333333333333335, 
              0.029765474135017848`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.029765474135017848`}]}, {{-0.03333333333333335, 
              0.010219522864382168`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.010219522864382168`}]}, {{-0.03333333333333335, 
              0.010219522864382168`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.010219522864382168`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.026876667992601133`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.026876667992601133`}]}, {{-0.011111111111111113`, 
              0.026876667992601133`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.026876667992601133`}]}, {{-0.011111111111111113`, 
              0.007434104161829748}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.007434104161829748}]}, {{-0.011111111111111113`, 
              0.007434104161829748}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.007434104161829748}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, 0.0024114030650547935`}, 
              Offset[{3, 0}, {0.011111111111111113`, 
               0.0024114030650547935`}]}, {{0.011111111111111113`, 
              0.0024114030650547935`}, 
              Offset[{-3, 0}, {0.011111111111111113`, 
               0.0024114030650547935`}]}, {{
              0.011111111111111113`, -0.01757523583160812}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.01757523583160812}]}, {{
              0.011111111111111113`, -0.01757523583160812}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.01757523583160812}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, 0.11068607500376516`}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.11068607500376516`}]}, {{0.033333333333333326`, 
              0.11068607500376516`}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.11068607500376516`}]}, {{0.033333333333333326`, 
              0.0915849592030762}, 
              Offset[{3, 0}, {0.033333333333333326`, 0.0915849592030762}]}, {{
              0.033333333333333326`, 0.0915849592030762}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.0915849592030762}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, 0.0018559602418948273`}, 
              Offset[{3, 0}, {0.055555555555555546`, 
               0.0018559602418948273`}]}, {{0.055555555555555546`, 
              0.0018559602418948273`}, 
              Offset[{-3, 0}, {0.055555555555555546`, 
               0.0018559602418948273`}]}, {{
              0.055555555555555546`, -0.01801532211426924}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.01801532211426924}]}, {{
              0.055555555555555546`, -0.01801532211426924}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.01801532211426924}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.07240017573123843}, 
              Offset[{3, 0}, {0.07777777777777778, 0.07240017573123843}]}, {{
              0.07777777777777778, 0.07240017573123843}, 
              Offset[{-3, 0}, {0.07777777777777778, 0.07240017573123843}]}, {{
              0.07777777777777778, 0.05309211272645313}, 
              Offset[{3, 0}, {0.07777777777777778, 0.05309211272645313}]}, {{
              0.07777777777777778, 0.05309211272645313}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.05309211272645313}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.12678691560107452`}, 
              Offset[{3, 0}, {0.1, 0.12678691560107452`}]}, {{0.1, 
              0.12678691560107452`}, 
              Offset[{-3, 0}, {0.1, 0.12678691560107452`}]}, {{0.1, 
              0.10786772532711106`}, 
              Offset[{3, 0}, {0.1, 0.10786772532711106`}]}, {{0.1, 
              0.10786772532711106`}, 
              Offset[{-3, 0}, {0.1, 0.10786772532711106`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[0.03]], {{{-0.1, 
        0.049801095219043794`}}, {{-0.07777777777777778, 
        0.0030827215443088632`}}, {{-0.05555555555555555, 
        0.004287812562512537}}, {{-0.03333333333333335, 
        0.019992498499700008`}}, {{-0.011111111111111113`, 
        0.01715538607721544}}, {{
        0.011111111111111113`, -0.007581916383276664}}, {{
        0.033333333333333326`, 0.10113551710342068`}}, {{
        0.055555555555555546`, -0.008079680936187206}}, {{0.07777777777777778,
         0.06274614422884578}}, {{0.1, 0.11732732046409279`}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.07993197720432264}, {-0.1, \
-0.07019793958791756}}], 
           LineBox[{{-0.1, -0.07019793958791756}, {-0.1, \
-0.060463901971512475`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.03359687609183168}, \
{-0.07777777777777778, -0.024354425885177073`}}], 
           LineBox[{{-0.07777777777777778, -0.024354425885177073`}, \
{-0.07777777777777778, -0.01511197567852247}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.05797069754620965}, \
{-0.05555555555555555, -0.048613407681536325`}}], 
           LineBox[{{-0.05555555555555555, -0.048613407681536325`}, \
{-0.05555555555555555, -0.039256117816863}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.03886268602711382}, \
{-0.03333333333333335, -0.029653890778155632`}}], 
           LineBox[{{-0.03333333333333335, -0.029653890778155632`}, \
{-0.03333333333333335, -0.020445095529197446`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.00030142656782820333`}, {-0.011111111111111113`, 
            0.010116473294658968`}}], 
           LineBox[{{-0.011111111111111113`, 
            0.010116473294658968`}, {-0.011111111111111113`, 
            0.019931520021489735`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.06211865299669991}, {
            0.011111111111111113`, -0.05269313362672533}}], 
           LineBox[{{0.011111111111111113`, -0.05269313362672533}, {
            0.011111111111111113`, -0.04326761425675075}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.08456464325671498}, {
            0.033333333333333326`, -0.07450416583316662}}], 
           LineBox[{{0.033333333333333326`, -0.07450416583316662}, {
            0.033333333333333326`, -0.06444368840961825}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.11657379756997742`}, {
            0.055555555555555546`, -0.10747245449089816`}}], 
           LineBox[{{0.055555555555555546`, -0.10747245449089816`}, {
            0.055555555555555546`, -0.09837111141181891}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.05906554093822366}, {
            0.07777777777777778, -0.04926304260852169}}], 
           LineBox[{{0.07777777777777778, -0.04926304260852169}, {
            0.07777777777777778, -0.039460544278819724`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.01898562606793132}, {
            0.1, -0.009643833766753384}}], 
           LineBox[{{0.1, -0.009643833766753384}, {
            0.1, -0.0003020414655754474}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.060463901971512475`}, 
              Offset[{3, 
               0}, {-0.1, -0.060463901971512475`}]}, {{-0.1, \
-0.060463901971512475`}, 
              Offset[{-3, 
               0}, {-0.1, -0.060463901971512475`}]}, {{-0.1, \
-0.07993197720432264}, 
              Offset[{3, 
               0}, {-0.1, -0.07993197720432264}]}, {{-0.1, \
-0.07993197720432264}, Offset[{-3, 0}, {-0.1, -0.07993197720432264}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.01511197567852247}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.01511197567852247}]}, \
{{-0.07777777777777778, -0.01511197567852247}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.01511197567852247}]}, \
{{-0.07777777777777778, -0.03359687609183168}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.03359687609183168}]}, \
{{-0.07777777777777778, -0.03359687609183168}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.03359687609183168}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.039256117816863}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.039256117816863}]}, \
{{-0.05555555555555555, -0.039256117816863}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.039256117816863}]}, \
{{-0.05555555555555555, -0.05797069754620965}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.05797069754620965}]}, \
{{-0.05555555555555555, -0.05797069754620965}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.05797069754620965}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.020445095529197446`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.020445095529197446`}]}, \
{{-0.03333333333333335, -0.020445095529197446`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.020445095529197446`}]}, \
{{-0.03333333333333335, -0.03886268602711382}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.03886268602711382}]}, \
{{-0.03333333333333335, -0.03886268602711382}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.03886268602711382}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.019931520021489735`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.019931520021489735`}]}, {{-0.011111111111111113`, 
              0.019931520021489735`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.019931520021489735`}]}, {{-0.011111111111111113`, 
              0.00030142656782820333`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.00030142656782820333`}]}, {{-0.011111111111111113`, 
              0.00030142656782820333`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.00030142656782820333`}]}}], {{{1., 0.}, {0., 1.}}, {0., 
            0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.04326761425675075}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.04326761425675075}]}, {{
              0.011111111111111113`, -0.04326761425675075}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.04326761425675075}]}, {{
              0.011111111111111113`, -0.06211865299669991}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.06211865299669991}]}, {{
              0.011111111111111113`, -0.06211865299669991}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.06211865299669991}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.06444368840961825}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.06444368840961825}]}, {{
              0.033333333333333326`, -0.06444368840961825}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.06444368840961825}]}, {{
              0.033333333333333326`, -0.08456464325671498}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.08456464325671498}]}, {{
              0.033333333333333326`, -0.08456464325671498}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.08456464325671498}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.09837111141181891}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.09837111141181891}]}, {{
              0.055555555555555546`, -0.09837111141181891}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.09837111141181891}]}, {{
              0.055555555555555546`, -0.11657379756997742`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.11657379756997742`}]}, {{
              0.055555555555555546`, -0.11657379756997742`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.11657379756997742`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.039460544278819724`}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.039460544278819724`}]}, {{
              0.07777777777777778, -0.039460544278819724`}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.039460544278819724`}]}, {{
              0.07777777777777778, -0.05906554093822366}, 
              Offset[{3, 0}, {0.07777777777777778, -0.05906554093822366}]}, {{
              0.07777777777777778, -0.05906554093822366}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.05906554093822366}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, -0.0003020414655754474}, 
              Offset[{3, 0}, {0.1, -0.0003020414655754474}]}, {{
              0.1, -0.0003020414655754474}, 
              Offset[{-3, 0}, {0.1, -0.0003020414655754474}]}, {{
              0.1, -0.01898562606793132}, 
              Offset[{3, 0}, {0.1, -0.01898562606793132}]}, {{
              0.1, -0.01898562606793132}, 
              Offset[{-3, 0}, {0.1, -0.01898562606793132}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.07019793958791756}}, {{-0.07777777777777778, \
-0.024354425885177073`}}, {{-0.05555555555555555, -0.048613407681536325`}}, \
{{-0.03333333333333335, -0.029653890778155632`}}, {{-0.011111111111111113`, 
        0.010116473294658968`}}, {{
        0.011111111111111113`, -0.05269313362672533}}, {{
        0.033333333333333326`, -0.07450416583316662}}, {{
        0.055555555555555546`, -0.10747245449089816`}}, {{
        0.07777777777777778, -0.04926304260852169}}, {{
        0.1, -0.009643833766753384}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$83811#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.856921899027853*^9},
 CellLabel->
  "Out[2248]=",ExpressionUUID->"ba6489d7-2ab0-4df9-9571-cd983db3be74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Mumbai", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01685131026205247"}], ",", 
       RowBox[{"-", "0.036651845369073774"}], ",", 
       RowBox[{"-", "0.03263798759751952"}], ",", 
       RowBox[{"-", "0.012046514302860563"}], ",", "0.022170449089817933", 
       ",", 
       RowBox[{"-", "0.02204092318463698"}], ",", 
       RowBox[{"-", "0.029676515303060584"}], ",", 
       RowBox[{"-", "0.03113379675935184"}], ",", 
       RowBox[{"-", "0.01842872574514902"}], ",", 
       RowBox[{
        RowBox[{"-", "3.3291658331644356"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009491961911655876", ",", "0.008997976864835529", ",", 
       "0.009626005920566368", ",", "0.00940659754633566", ",", 
       "0.009671336869128775", ",", "0.00992696845727575", ",", 
       "0.00941212785525692", ",", "0.009362436858068797", ",", 
       "0.009176626477751228", ",", "0.00922989430657984"}], "}"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04008095119023805"}], ",", 
       RowBox[{"-", "0.013180186037207439"}], ",", "0.008407266453290674", 
       ",", 
       RowBox[{"-", "0.024351475295058995"}], ",", 
       RowBox[{"-", "0.022891248249649932"}], ",", 
       RowBox[{"-", "0.01684651930386079"}], ",", 
       RowBox[{"-", "0.01747271954390879"}], ",", 
       RowBox[{"-", "0.0066129625925184805"}], ",", 
       RowBox[{"-", "0.038712552510502096"}], ",", 
       RowBox[{"-", "0.00251690838167631"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.00959222918492636", ",", "0.00946942995377115", ",", 
       "0.009880205013297658", ",", "0.009908619647470668", ",", 
       "0.010013211180143023", ",", "0.009582331602174279", ",", 
       "0.009876815890606837", ",", "0.009837492684096262", ",", 
       "0.01016156686302154", ",", "0.009597734802263256"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8567397482997103`*^9, 3.856739775428491*^9}, {
  3.856739872061433*^9, 3.856739877791881*^9}, {3.856739924423971*^9, 
  3.856739927495715*^9}, {3.856739961568678*^9, 3.8567399690190687`*^9}, {
  3.856921902307719*^9, 3.856921903546438*^9}},
 CellLabel->
  "In[2249]:=",ExpressionUUID->"5d3b480f-a9c5-4580-bae2-5868b4d1b220"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.026343272173708347`}, {-0.1, \
-0.01685131026205247}}], 
           LineBox[{{-0.1, -0.01685131026205247}, {-0.1, \
-0.007359348350396595}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.0456498222339093}, \
{-0.07777777777777778, -0.036651845369073774`}}], 
           LineBox[{{-0.07777777777777778, -0.036651845369073774`}, \
{-0.07777777777777778, -0.027653868504238246`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.042263993518085886`}, \
{-0.05555555555555555, -0.03263798759751952}}], 
           LineBox[{{-0.05555555555555555, -0.03263798759751952}, \
{-0.05555555555555555, -0.023011981676953154`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.021453111849196224`}, \
{-0.03333333333333335, -0.012046514302860563`}}], 
           LineBox[{{-0.03333333333333335, -0.012046514302860563`}, \
{-0.03333333333333335, -0.0026399167565249026`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.012499112220689158`}, {-0.011111111111111113`, 
            0.022170449089817933`}}], 
           LineBox[{{-0.011111111111111113`, 
            0.022170449089817933`}, {-0.011111111111111113`, 
            0.03184178595894671}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.03196789164191273}, {
            0.011111111111111113`, -0.02204092318463698}}], 
           LineBox[{{0.011111111111111113`, -0.02204092318463698}, {
            0.011111111111111113`, -0.01211395472736123}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.039088643158317504`}, {
            0.033333333333333326`, -0.029676515303060584`}}], 
           LineBox[{{0.033333333333333326`, -0.029676515303060584`}, {
            0.033333333333333326`, -0.020264387447803664`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.040496233617420635`}, {
            0.055555555555555546`, -0.03113379675935184}}], 
           LineBox[{{0.055555555555555546`, -0.03113379675935184}, {
            0.055555555555555546`, -0.021771359901283045`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.027605352222900247`}, {
            0.07777777777777778, -0.01842872574514902}}], 
           LineBox[{{0.07777777777777778, -0.01842872574514902}, {
            0.07777777777777778, -0.009252099267397791}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.009263185964911484}, {
            0.1, -0.00003329165833164436}}], 
           LineBox[{{0.1, -0.00003329165833164436}, {0.1, 
            0.009196602648248196}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.007359348350396595}, 
              Offset[{3, 
               0}, {-0.1, -0.007359348350396595}]}, {{-0.1, \
-0.007359348350396595}, 
              Offset[{-3, 
               0}, {-0.1, -0.007359348350396595}]}, {{-0.1, \
-0.026343272173708347`}, 
              Offset[{3, 
               0}, {-0.1, -0.026343272173708347`}]}, {{-0.1, \
-0.026343272173708347`}, 
              Offset[{-3, 0}, {-0.1, -0.026343272173708347`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.027653868504238246`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.027653868504238246`}]}, \
{{-0.07777777777777778, -0.027653868504238246`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.027653868504238246`}]}, \
{{-0.07777777777777778, -0.0456498222339093}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.0456498222339093}]}, \
{{-0.07777777777777778, -0.0456498222339093}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.0456498222339093}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.023011981676953154`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.023011981676953154`}]}, \
{{-0.05555555555555555, -0.023011981676953154`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.023011981676953154`}]}, \
{{-0.05555555555555555, -0.042263993518085886`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.042263993518085886`}]}, \
{{-0.05555555555555555, -0.042263993518085886`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.042263993518085886`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.0026399167565249026`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.0026399167565249026`}]}, \
{{-0.03333333333333335, -0.0026399167565249026`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.0026399167565249026`}]}, \
{{-0.03333333333333335, -0.021453111849196224`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.021453111849196224`}]}, \
{{-0.03333333333333335, -0.021453111849196224`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.021453111849196224`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.03184178595894671}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.03184178595894671}]}, {{-0.011111111111111113`, 
              0.03184178595894671}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.03184178595894671}]}, {{-0.011111111111111113`, 
              0.012499112220689158`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.012499112220689158`}]}, {{-0.011111111111111113`, 
              0.012499112220689158`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.012499112220689158`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.01211395472736123}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.01211395472736123}]}, {{
              0.011111111111111113`, -0.01211395472736123}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.01211395472736123}]}, {{
              0.011111111111111113`, -0.03196789164191273}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.03196789164191273}]}, {{
              0.011111111111111113`, -0.03196789164191273}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.03196789164191273}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.020264387447803664`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.020264387447803664`}]}, {{
              0.033333333333333326`, -0.020264387447803664`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.020264387447803664`}]}, {{
              0.033333333333333326`, -0.039088643158317504`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.039088643158317504`}]}, {{
              0.033333333333333326`, -0.039088643158317504`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.039088643158317504`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.021771359901283045`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.021771359901283045`}]}, {{
              0.055555555555555546`, -0.021771359901283045`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.021771359901283045`}]}, {{
              0.055555555555555546`, -0.040496233617420635`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.040496233617420635`}]}, {{
              0.055555555555555546`, -0.040496233617420635`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.040496233617420635`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.009252099267397791}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.009252099267397791}]}, {{
              0.07777777777777778, -0.009252099267397791}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.009252099267397791}]}, {{
              0.07777777777777778, -0.027605352222900247`}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.027605352222900247`}]}, {{
              0.07777777777777778, -0.027605352222900247`}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.027605352222900247`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.009196602648248196}, 
              Offset[{3, 0}, {0.1, 0.009196602648248196}]}, {{0.1, 
              0.009196602648248196}, 
              Offset[{-3, 0}, {0.1, 0.009196602648248196}]}, {{
              0.1, -0.009263185964911484}, 
              Offset[{3, 0}, {0.1, -0.009263185964911484}]}, {{
              0.1, -0.009263185964911484}, 
              Offset[{-3, 0}, {0.1, -0.009263185964911484}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.01685131026205247}}, {{-0.07777777777777778, \
-0.036651845369073774`}}, {{-0.05555555555555555, -0.03263798759751952}}, \
{{-0.03333333333333335, -0.012046514302860563`}}, {{-0.011111111111111113`, 
        0.022170449089817933`}}, {{
        0.011111111111111113`, -0.02204092318463698}}, {{
        0.033333333333333326`, -0.029676515303060584`}}, {{
        0.055555555555555546`, -0.03113379675935184}}, {{
        0.07777777777777778, -0.01842872574514902}}, {{
        0.1, -0.00003329165833164436}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.04967318037516441}, {-0.1, \
-0.04008095119023805}}], 
           LineBox[{{-0.1, -0.04008095119023805}, {-0.1, \
-0.03048872200531169}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.02264961599097859}, \
{-0.07777777777777778, -0.013180186037207439`}}], 
           LineBox[{{-0.07777777777777778, -0.013180186037207439`}, \
{-0.07777777777777778, -0.003710756083436288}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.0014729385600069835`}, \
{-0.05555555555555555, 0.008407266453290674}}], 
           LineBox[{{-0.05555555555555555, 
            0.008407266453290674}, {-0.05555555555555555, 
            0.01828747146658833}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.03426009494252966}, \
{-0.03333333333333335, -0.024351475295058995`}}], 
           LineBox[{{-0.03333333333333335, -0.024351475295058995`}, \
{-0.03333333333333335, -0.014442855647588328`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, -0.032904459429792955`}, \
{-0.011111111111111113`, -0.022891248249649932`}}], 
           LineBox[{{-0.011111111111111113`, -0.022891248249649932`}, \
{-0.011111111111111113`, -0.012878037069506909`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.02642885090603507}, {
            0.011111111111111113`, -0.01684651930386079}}], 
           LineBox[{{0.011111111111111113`, -0.01684651930386079}, {
            0.011111111111111113`, -0.007264187701686513}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.027349535434515626`}, {
            0.033333333333333326`, -0.01747271954390879}}], 
           LineBox[{{0.033333333333333326`, -0.01747271954390879}, {
            0.033333333333333326`, -0.0075959036533019535`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.01645045527661474}, {
            0.055555555555555546`, -0.0066129625925184805`}}], 
           LineBox[{{0.055555555555555546`, -0.0066129625925184805`}, {
            0.055555555555555546`, 0.0032245300915777816`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.048874119373523636`}, {
            0.07777777777777778, -0.038712552510502096`}}], 
           LineBox[{{0.07777777777777778, -0.038712552510502096`}, {
            0.07777777777777778, -0.028550985647480556`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.012114643183939566`}, {
            0.1, -0.00251690838167631}}], 
           LineBox[{{0.1, -0.00251690838167631}, {0.1, 
            0.007080826420586946}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.03048872200531169}, 
              Offset[{3, 
               0}, {-0.1, -0.03048872200531169}]}, {{-0.1, \
-0.03048872200531169}, 
              Offset[{-3, 
               0}, {-0.1, -0.03048872200531169}]}, {{-0.1, \
-0.04967318037516441}, 
              Offset[{3, 
               0}, {-0.1, -0.04967318037516441}]}, {{-0.1, \
-0.04967318037516441}, Offset[{-3, 0}, {-0.1, -0.04967318037516441}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.003710756083436288}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.003710756083436288}]}, \
{{-0.07777777777777778, -0.003710756083436288}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.003710756083436288}]}, \
{{-0.07777777777777778, -0.02264961599097859}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.02264961599097859}]}, \
{{-0.07777777777777778, -0.02264961599097859}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.02264961599097859}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, 0.01828747146658833}, 
              Offset[{3, 0}, {-0.05555555555555555, 
               0.01828747146658833}]}, {{-0.05555555555555555, 
              0.01828747146658833}, 
              Offset[{-3, 0}, {-0.05555555555555555, 
               0.01828747146658833}]}, {{-0.05555555555555555, \
-0.0014729385600069835`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.0014729385600069835`}]}, \
{{-0.05555555555555555, -0.0014729385600069835`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.0014729385600069835`}]}}], {{{1.,
             0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.014442855647588328`}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.014442855647588328`}]}, \
{{-0.03333333333333335, -0.014442855647588328`}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.014442855647588328`}]}, \
{{-0.03333333333333335, -0.03426009494252966}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.03426009494252966}]}, \
{{-0.03333333333333335, -0.03426009494252966}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.03426009494252966}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, -0.012878037069506909`}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.012878037069506909`}]}, \
{{-0.011111111111111113`, -0.012878037069506909`}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.012878037069506909`}]}, \
{{-0.011111111111111113`, -0.032904459429792955`}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.032904459429792955`}]}, \
{{-0.011111111111111113`, -0.032904459429792955`}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.032904459429792955`}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.007264187701686513}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.007264187701686513}]}, {{
              0.011111111111111113`, -0.007264187701686513}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.007264187701686513}]}, {{
              0.011111111111111113`, -0.02642885090603507}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.02642885090603507}]}, {{
              0.011111111111111113`, -0.02642885090603507}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.02642885090603507}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.0075959036533019535`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.0075959036533019535`}]}, {{
              0.033333333333333326`, -0.0075959036533019535`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.0075959036533019535`}]}, {{
              0.033333333333333326`, -0.027349535434515626`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.027349535434515626`}]}, {{
              0.033333333333333326`, -0.027349535434515626`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.027349535434515626`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, 0.0032245300915777816`}, 
              Offset[{3, 0}, {0.055555555555555546`, 
               0.0032245300915777816`}]}, {{0.055555555555555546`, 
              0.0032245300915777816`}, 
              Offset[{-3, 0}, {0.055555555555555546`, 
               0.0032245300915777816`}]}, {{
              0.055555555555555546`, -0.01645045527661474}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.01645045527661474}]}, {{
              0.055555555555555546`, -0.01645045527661474}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.01645045527661474}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.028550985647480556`}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.028550985647480556`}]}, {{
              0.07777777777777778, -0.028550985647480556`}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.028550985647480556`}]}, {{
              0.07777777777777778, -0.048874119373523636`}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.048874119373523636`}]}, {{
              0.07777777777777778, -0.048874119373523636`}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.048874119373523636`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.007080826420586946}, 
              Offset[{3, 0}, {0.1, 0.007080826420586946}]}, {{0.1, 
              0.007080826420586946}, 
              Offset[{-3, 0}, {0.1, 0.007080826420586946}]}, {{
              0.1, -0.012114643183939566`}, 
              Offset[{3, 0}, {0.1, -0.012114643183939566`}]}, {{
              0.1, -0.012114643183939566`}, 
              Offset[{-3, 0}, {0.1, -0.012114643183939566`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.04008095119023805}}, {{-0.07777777777777778, \
-0.013180186037207439`}}, {{-0.05555555555555555, 
        0.008407266453290674}}, {{-0.03333333333333335, \
-0.024351475295058995`}}, {{-0.011111111111111113`, -0.022891248249649932`}}, \
{{0.011111111111111113`, -0.01684651930386079}}, {{
        0.033333333333333326`, -0.01747271954390879}}, {{
        0.055555555555555546`, -0.0066129625925184805`}}, {{
        0.07777777777777778, -0.038712552510502096`}}, {{
        0.1, -0.00251690838167631}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$84478#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8569219040087633`*^9},
 CellLabel->
  "Out[2260]=",ExpressionUUID->"79eeaad4-c739-460a-b0b7-28d8c5edeb77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Brooklyn", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02901719843968793"}], ",", 
       RowBox[{"-", "0.04995771154230844"}], ",", 
       RowBox[{"-", "0.013937822564512873"}], ",", "0.043353570714142836", 
       ",", 
       RowBox[{"-", "0.004438297659531906"}], ",", "0.05354202340468089", ",",
        "0.03470530606121221", ",", 
       RowBox[{"-", "0.03787835067013403"}], ",", "0.05685765153030604", ",", 
       "0.08579385377075412"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009600632769089755", ",", "0.009818127366432046", ",", 
       "0.009181214247383194", ",", "0.009070653764509719", ",", 
       "0.009594456251183063", ",", "0.009724410451173063", ",", 
       "0.009415765445794737", ",", "0.009802971903872906", ",", 
       "0.009270986503782719", ",", "0.009423230879040612"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014560967193438646"}], ",", 
       RowBox[{"-", "0.044701980396079255"}], ",", 
       RowBox[{"-", "0.037672859571914345"}], ",", 
       RowBox[{"-", "0.06589769453890779"}], ",", 
       RowBox[{"-", "0.058017053410682154"}], ",", 
       RowBox[{"-", "0.012084026805361072"}], ",", 
       RowBox[{"-", "0.04037545009001803"}], ",", 
       RowBox[{"-", "0.09646997399479895"}], ",", 
       RowBox[{"-", "0.05119210342068413"}], ",", 
       RowBox[{"-", "0.004330176035207019"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.010058257340256017", ",", "0.009509781859016773", ",", 
       "0.010203185533458442", ",", "0.00985016091396248", ",", 
       "0.01040778426755346", ",", "0.01019968546556961", ",", 
       "0.00993659141126342", ",", "0.01010516542726879", ",", 
       "0.009718077724630975", ",", "0.009859603313518017"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.856739808378858*^9, 3.8567398686874228`*^9}, {
  3.856739971339652*^9, 3.856739979659585*^9}, {3.856921906791588*^9, 
  3.8569219073641157`*^9}},
 CellLabel->
  "In[2261]:=",ExpressionUUID->"89113fc3-75d8-459d-9c99-10b5ac63d1e4"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.03861783120877768}, {-0.1, \
-0.02901719843968793}}], 
           LineBox[{{-0.1, -0.02901719843968793}, {-0.1, \
-0.019416565670598174`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.05977583890874049}, \
{-0.07777777777777778, -0.04995771154230844}}], 
           LineBox[{{-0.07777777777777778, -0.04995771154230844}, \
{-0.07777777777777778, -0.040139584175876396`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.023119036811896067`}, \
{-0.05555555555555555, -0.013937822564512873`}}], 
           LineBox[{{-0.05555555555555555, -0.013937822564512873`}, \
{-0.05555555555555555, -0.004756608317129679}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, 
            0.03428291694963312}, {-0.03333333333333335, 
            0.043353570714142836`}}], 
           LineBox[{{-0.03333333333333335, 
            0.043353570714142836`}, {-0.03333333333333335, 
            0.052424224478652554`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, -0.01403275391071497}, \
{-0.011111111111111113`, -0.004438297659531906}}], 
           LineBox[{{-0.011111111111111113`, -0.004438297659531906}, \
{-0.011111111111111113`, 0.005156158591651157}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, 0.04381761295350782}, {
            0.011111111111111113`, 0.05354202340468089}}], 
           LineBox[{{0.011111111111111113`, 0.05354202340468089}, {
            0.011111111111111113`, 0.06326643385585395}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, 0.02528954061541747}, {
            0.033333333333333326`, 0.03470530606121221}}], 
           LineBox[{{0.033333333333333326`, 0.03470530606121221}, {
            0.033333333333333326`, 0.04412107150700695}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.04768132257400694}, {
            0.055555555555555546`, -0.03787835067013403}}], 
           LineBox[{{0.055555555555555546`, -0.03787835067013403}, {
            0.055555555555555546`, -0.028075378766261122`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, 0.04758666502652332}, {
            0.07777777777777778, 0.05685765153030604}}], 
           LineBox[{{0.07777777777777778, 0.05685765153030604}, {
            0.07777777777777778, 0.06612863803408875}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, 0.07637062289171351}, {0.1, 0.08579385377075412}}], 
           LineBox[{{0.1, 0.08579385377075412}, {0.1, 0.09521708464979473}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.019416565670598174`}, 
              Offset[{3, 
               0}, {-0.1, -0.019416565670598174`}]}, {{-0.1, \
-0.019416565670598174`}, 
              Offset[{-3, 
               0}, {-0.1, -0.019416565670598174`}]}, {{-0.1, \
-0.03861783120877768}, 
              Offset[{3, 
               0}, {-0.1, -0.03861783120877768}]}, {{-0.1, \
-0.03861783120877768}, Offset[{-3, 0}, {-0.1, -0.03861783120877768}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.040139584175876396`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.040139584175876396`}]}, \
{{-0.07777777777777778, -0.040139584175876396`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.040139584175876396`}]}, \
{{-0.07777777777777778, -0.05977583890874049}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.05977583890874049}]}, \
{{-0.07777777777777778, -0.05977583890874049}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.05977583890874049}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.004756608317129679}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.004756608317129679}]}, \
{{-0.05555555555555555, -0.004756608317129679}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.004756608317129679}]}, \
{{-0.05555555555555555, -0.023119036811896067`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.023119036811896067`}]}, \
{{-0.05555555555555555, -0.023119036811896067`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.023119036811896067`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.052424224478652554`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.052424224478652554`}]}, {{-0.03333333333333335, 
              0.052424224478652554`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.052424224478652554`}]}, {{-0.03333333333333335, 
              0.03428291694963312}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.03428291694963312}]}, {{-0.03333333333333335, 
              0.03428291694963312}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.03428291694963312}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.005156158591651157}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.005156158591651157}]}, {{-0.011111111111111113`, 
              0.005156158591651157}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.005156158591651157}]}, {{-0.011111111111111113`, \
-0.01403275391071497}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.01403275391071497}]}, \
{{-0.011111111111111113`, -0.01403275391071497}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.01403275391071497}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, 0.06326643385585395}, 
              Offset[{3, 0}, {0.011111111111111113`, 
               0.06326643385585395}]}, {{0.011111111111111113`, 
              0.06326643385585395}, 
              Offset[{-3, 0}, {0.011111111111111113`, 
               0.06326643385585395}]}, {{0.011111111111111113`, 
              0.04381761295350782}, 
              Offset[{3, 0}, {0.011111111111111113`, 
               0.04381761295350782}]}, {{0.011111111111111113`, 
              0.04381761295350782}, 
              Offset[{-3, 0}, {0.011111111111111113`, 
               0.04381761295350782}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, 0.04412107150700695}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.04412107150700695}]}, {{0.033333333333333326`, 
              0.04412107150700695}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.04412107150700695}]}, {{0.033333333333333326`, 
              0.02528954061541747}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.02528954061541747}]}, {{0.033333333333333326`, 
              0.02528954061541747}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.02528954061541747}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.028075378766261122`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.028075378766261122`}]}, {{
              0.055555555555555546`, -0.028075378766261122`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.028075378766261122`}]}, {{
              0.055555555555555546`, -0.04768132257400694}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.04768132257400694}]}, {{
              0.055555555555555546`, -0.04768132257400694}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.04768132257400694}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.06612863803408875}, 
              Offset[{3, 0}, {0.07777777777777778, 0.06612863803408875}]}, {{
              0.07777777777777778, 0.06612863803408875}, 
              Offset[{-3, 0}, {0.07777777777777778, 0.06612863803408875}]}, {{
              0.07777777777777778, 0.04758666502652332}, 
              Offset[{3, 0}, {0.07777777777777778, 0.04758666502652332}]}, {{
              0.07777777777777778, 0.04758666502652332}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.04758666502652332}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.09521708464979473}, 
              Offset[{3, 0}, {0.1, 0.09521708464979473}]}, {{0.1, 
              0.09521708464979473}, 
              Offset[{-3, 0}, {0.1, 0.09521708464979473}]}, {{0.1, 
              0.07637062289171351}, 
              Offset[{3, 0}, {0.1, 0.07637062289171351}]}, {{0.1, 
              0.07637062289171351}, 
              Offset[{-3, 0}, {0.1, 0.07637062289171351}]}}], {{{1., 0.}, {0.,
             1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.02901719843968793}}, {{-0.07777777777777778, \
-0.04995771154230844}}, {{-0.05555555555555555, -0.013937822564512873`}}, \
{{-0.03333333333333335, 
        0.043353570714142836`}}, {{-0.011111111111111113`, \
-0.004438297659531906}}, {{0.011111111111111113`, 0.05354202340468089}}, {{
        0.033333333333333326`, 0.03470530606121221}}, {{
        0.055555555555555546`, -0.03787835067013403}}, {{0.07777777777777778, 
        0.05685765153030604}}, {{0.1, 0.08579385377075412}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.024619224533694663`}, {-0.1, \
-0.014560967193438646`}}], 
           LineBox[{{-0.1, -0.014560967193438646`}, {-0.1, \
-0.004502709853182629}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.054211762255096024`}, \
{-0.07777777777777778, -0.044701980396079255`}}], 
           LineBox[{{-0.07777777777777778, -0.044701980396079255`}, \
{-0.07777777777777778, -0.035192198537062486`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.047876045105372786`}, \
{-0.05555555555555555, -0.037672859571914345`}}], 
           LineBox[{{-0.05555555555555555, -0.037672859571914345`}, \
{-0.05555555555555555, -0.027469674038455905`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.07574785545287027}, \
{-0.03333333333333335, -0.06589769453890779}}], 
           LineBox[{{-0.03333333333333335, -0.06589769453890779}, \
{-0.03333333333333335, -0.05604753362494531}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, -0.06842483767823561}, \
{-0.011111111111111113`, -0.058017053410682154`}}], 
           LineBox[{{-0.011111111111111113`, -0.058017053410682154`}, \
{-0.011111111111111113`, -0.04760926914312869}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.022283712270930685`}, {
            0.011111111111111113`, -0.012084026805361072`}}], 
           LineBox[{{0.011111111111111113`, -0.012084026805361072`}, {
            0.011111111111111113`, -0.0018843413397914618`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.05031204150128145}, {
            0.033333333333333326`, -0.04037545009001803}}], 
           LineBox[{{0.033333333333333326`, -0.04037545009001803}, {
            0.033333333333333326`, -0.030438858678754607`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.10657513942206774`}, {
            0.055555555555555546`, -0.09646997399479895}}], 
           LineBox[{{0.055555555555555546`, -0.09646997399479895}, {
            0.055555555555555546`, -0.08636480856753016}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.0609101811453151}, {
            0.07777777777777778, -0.05119210342068413}}], 
           LineBox[{{0.07777777777777778, -0.05119210342068413}, {
            0.07777777777777778, -0.04147402569605316}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.014189779348725036`}, {
            0.1, -0.004330176035207019}}], 
           LineBox[{{0.1, -0.004330176035207019}, {0.1, 
            0.0055294272783109975`}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.004502709853182629}, 
              Offset[{3, 
               0}, {-0.1, -0.004502709853182629}]}, {{-0.1, \
-0.004502709853182629}, 
              Offset[{-3, 
               0}, {-0.1, -0.004502709853182629}]}, {{-0.1, \
-0.024619224533694663`}, 
              Offset[{3, 
               0}, {-0.1, -0.024619224533694663`}]}, {{-0.1, \
-0.024619224533694663`}, 
              Offset[{-3, 0}, {-0.1, -0.024619224533694663`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.035192198537062486`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.035192198537062486`}]}, \
{{-0.07777777777777778, -0.035192198537062486`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.035192198537062486`}]}, \
{{-0.07777777777777778, -0.054211762255096024`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.054211762255096024`}]}, \
{{-0.07777777777777778, -0.054211762255096024`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.054211762255096024`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.027469674038455905`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.027469674038455905`}]}, \
{{-0.05555555555555555, -0.027469674038455905`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.027469674038455905`}]}, \
{{-0.05555555555555555, -0.047876045105372786`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.047876045105372786`}]}, \
{{-0.05555555555555555, -0.047876045105372786`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.047876045105372786`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.05604753362494531}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.05604753362494531}]}, \
{{-0.03333333333333335, -0.05604753362494531}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.05604753362494531}]}, \
{{-0.03333333333333335, -0.07574785545287027}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.07574785545287027}]}, \
{{-0.03333333333333335, -0.07574785545287027}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.07574785545287027}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, -0.04760926914312869}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.04760926914312869}]}, \
{{-0.011111111111111113`, -0.04760926914312869}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.04760926914312869}]}, \
{{-0.011111111111111113`, -0.06842483767823561}, 
              Offset[{3, 
               0}, {-0.011111111111111113`, -0.06842483767823561}]}, \
{{-0.011111111111111113`, -0.06842483767823561}, 
              Offset[{-3, 
               0}, {-0.011111111111111113`, -0.06842483767823561}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.0018843413397914618`}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.0018843413397914618`}]}, {{
              0.011111111111111113`, -0.0018843413397914618`}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.0018843413397914618`}]}, {{
              0.011111111111111113`, -0.022283712270930685`}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.022283712270930685`}]}, {{
              0.011111111111111113`, -0.022283712270930685`}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.022283712270930685`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.030438858678754607`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.030438858678754607`}]}, {{
              0.033333333333333326`, -0.030438858678754607`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.030438858678754607`}]}, {{
              0.033333333333333326`, -0.05031204150128145}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.05031204150128145}]}, {{
              0.033333333333333326`, -0.05031204150128145}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.05031204150128145}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.08636480856753016}, 
              Offset[{3, 0}, {0.055555555555555546`, -0.08636480856753016}]},
              {{0.055555555555555546`, -0.08636480856753016}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.08636480856753016}]}, {{
              0.055555555555555546`, -0.10657513942206774`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.10657513942206774`}]}, {{
              0.055555555555555546`, -0.10657513942206774`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.10657513942206774`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, -0.04147402569605316}, 
              Offset[{3, 0}, {0.07777777777777778, -0.04147402569605316}]}, {{
              0.07777777777777778, -0.04147402569605316}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.04147402569605316}]}, {{
              0.07777777777777778, -0.0609101811453151}, 
              Offset[{3, 0}, {0.07777777777777778, -0.0609101811453151}]}, {{
              0.07777777777777778, -0.0609101811453151}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.0609101811453151}]}}], {{{1., 0.}, {0.,
             1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.0055294272783109975`}, 
              Offset[{3, 0}, {0.1, 0.0055294272783109975`}]}, {{0.1, 
              0.0055294272783109975`}, 
              Offset[{-3, 0}, {0.1, 0.0055294272783109975`}]}, {{
              0.1, -0.014189779348725036`}, 
              Offset[{3, 0}, {0.1, -0.014189779348725036`}]}, {{
              0.1, -0.014189779348725036`}, 
              Offset[{-3, 0}, {0.1, -0.014189779348725036`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.014560967193438646`}}, {{-0.07777777777777778, \
-0.044701980396079255`}}, {{-0.05555555555555555, -0.037672859571914345`}}, \
{{-0.03333333333333335, -0.06589769453890779}}, {{-0.011111111111111113`, \
-0.058017053410682154`}}, {{
        0.011111111111111113`, -0.012084026805361072`}}, {{
        0.033333333333333326`, -0.04037545009001803}}, {{
        0.055555555555555546`, -0.09646997399479895}}, {{
        0.07777777777777778, -0.05119210342068413}}, {{
        0.1, -0.004330176035207019}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$85145#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8569219081418467`*^9},
 CellLabel->
  "Out[2272]=",ExpressionUUID->"87cf6885-738e-4432-ab62-59c985c1bed5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Cairo", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{"0.03519338367673533", ",", 
       RowBox[{"-", "0.015776910382076445"}], ",", 
       RowBox[{"-", "0.036136197239447915"}], ",", "0.031515058011602294", 
       ",", "0.11267129425885176", ",", 
       RowBox[{"-", "0.010413402680536131"}], ",", 
       RowBox[{"-", "0.024077715543108648"}], ",", 
       RowBox[{"-", "0.06664682436487297"}], ",", "0.06331152730546112", ",", 
       
       RowBox[{"-", "0.021732646529305805"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009419420532725924", ",", "0.009443928086378771", ",", 
       "0.009675804450398269", ",", "0.00920328230756083", ",", 
       "0.009144809857942022", ",", "0.009028852282898741", ",", 
       "0.009222758566378293", ",", "0.00892625073865518", ",", 
       "0.009618441624439998", ",", "0.009527857117040291"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028243818763752718"}], ",", "0.00010651130226046574", 
       ",", 
       RowBox[{"-", "0.006029125825165047"}], ",", "0.017531146229245842", 
       ",", "0.054499429885977196", ",", 
       RowBox[{"-", "0.05026678335667133"}], ",", 
       RowBox[{"-", "0.08707318963792758"}], ",", 
       RowBox[{"-", "0.07121968393678738"}], ",", "0.01627206441288257", ",", 
       
       RowBox[{"-", "0.002206841368273657"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.010204672036599442", ",", "0.009760899313958725", ",", 
       "0.009748659865726102", ",", "0.010305189823623117", ",", 
       "0.010280997788413784", ",", "0.009602947911318204", ",", 
       "0.009637408427366736", ",", "0.009523513975014646", ",", 
       "0.010155328887942522", ",", "0.009354997552470755"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856801747186907*^9, 3.856801799290987*^9}, {
  3.8569219108690042`*^9, 3.856921911271941*^9}},
 CellLabel->
  "In[2273]:=",ExpressionUUID->"7a271e9b-5355-4561-a4af-565ebc72b0a3"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, 0.025773963144009406`}, {-0.1, 
            0.03519338367673533}}], 
           LineBox[{{-0.1, 0.03519338367673533}, {-0.1, 
            0.04461280420946125}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.025220838468455214`}, \
{-0.07777777777777778, -0.015776910382076445`}}], 
           LineBox[{{-0.07777777777777778, -0.015776910382076445`}, \
{-0.07777777777777778, -0.006332982295697674}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.045812001689846185`}, \
{-0.05555555555555555, -0.036136197239447915`}}], 
           LineBox[{{-0.05555555555555555, -0.036136197239447915`}, \
{-0.05555555555555555, -0.026460392789049644`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, 
            0.022311775704041463`}, {-0.03333333333333335, 
            0.031515058011602294`}}], 
           LineBox[{{-0.03333333333333335, 
            0.031515058011602294`}, {-0.03333333333333335, 
            0.040718340319163125`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.10352648440090974`}, {-0.011111111111111113`, 
            0.11267129425885176`}}], 
           LineBox[{{-0.011111111111111113`, 
            0.11267129425885176`}, {-0.011111111111111113`, 
            0.12181610411679379`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.019442254963434873`}, {
            0.011111111111111113`, -0.010413402680536131`}}], 
           LineBox[{{0.011111111111111113`, -0.010413402680536131`}, {
            0.011111111111111113`, -0.00138455039763739}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.033300474109486944`}, {
            0.033333333333333326`, -0.024077715543108648`}}], 
           LineBox[{{0.033333333333333326`, -0.024077715543108648`}, {
            0.033333333333333326`, -0.014854956976730355`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.07557307510352815}, {
            0.055555555555555546`, -0.06664682436487297}}], 
           LineBox[{{0.055555555555555546`, -0.06664682436487297}, {
            0.055555555555555546`, -0.05772057362621779}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, 0.05369308568102112}, {
            0.07777777777777778, 0.06331152730546112}}], 
           LineBox[{{0.07777777777777778, 0.06331152730546112}, {
            0.07777777777777778, 0.07292996892990111}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.0312605036463461}, {
            0.1, -0.021732646529305805`}}], 
           LineBox[{{0.1, -0.021732646529305805`}, {
            0.1, -0.012204789412265514`}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, 0.04461280420946125}, 
              Offset[{3, 0}, {-0.1, 0.04461280420946125}]}, {{-0.1, 
              0.04461280420946125}, 
              Offset[{-3, 0}, {-0.1, 0.04461280420946125}]}, {{-0.1, 
              0.025773963144009406`}, 
              Offset[{3, 0}, {-0.1, 0.025773963144009406`}]}, {{-0.1, 
              0.025773963144009406`}, 
              Offset[{-3, 0}, {-0.1, 0.025773963144009406`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.006332982295697674}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.006332982295697674}]}, \
{{-0.07777777777777778, -0.006332982295697674}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.006332982295697674}]}, \
{{-0.07777777777777778, -0.025220838468455214`}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.025220838468455214`}]}, \
{{-0.07777777777777778, -0.025220838468455214`}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.025220838468455214`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.026460392789049644`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.026460392789049644`}]}, \
{{-0.05555555555555555, -0.026460392789049644`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.026460392789049644`}]}, \
{{-0.05555555555555555, -0.045812001689846185`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.045812001689846185`}]}, \
{{-0.05555555555555555, -0.045812001689846185`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.045812001689846185`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.040718340319163125`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.040718340319163125`}]}, {{-0.03333333333333335, 
              0.040718340319163125`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.040718340319163125`}]}, {{-0.03333333333333335, 
              0.022311775704041463`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.022311775704041463`}]}, {{-0.03333333333333335, 
              0.022311775704041463`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.022311775704041463`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.12181610411679379`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.12181610411679379`}]}, {{-0.011111111111111113`, 
              0.12181610411679379`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.12181610411679379`}]}, {{-0.011111111111111113`, 
              0.10352648440090974`}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.10352648440090974`}]}, {{-0.011111111111111113`, 
              0.10352648440090974`}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.10352648440090974`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.00138455039763739}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.00138455039763739}]}, {{
              0.011111111111111113`, -0.00138455039763739}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.00138455039763739}]}, {{
              0.011111111111111113`, -0.019442254963434873`}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.019442254963434873`}]}, {{
              0.011111111111111113`, -0.019442254963434873`}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.019442254963434873`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.014854956976730355`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.014854956976730355`}]}, {{
              0.033333333333333326`, -0.014854956976730355`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.014854956976730355`}]}, {{
              0.033333333333333326`, -0.033300474109486944`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.033300474109486944`}]}, {{
              0.033333333333333326`, -0.033300474109486944`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.033300474109486944`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.05772057362621779}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.05772057362621779}]}, {{
              0.055555555555555546`, -0.05772057362621779}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.05772057362621779}]}, {{
              0.055555555555555546`, -0.07557307510352815}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.07557307510352815}]}, {{
              0.055555555555555546`, -0.07557307510352815}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.07557307510352815}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.07292996892990111}, 
              Offset[{3, 0}, {0.07777777777777778, 0.07292996892990111}]}, {{
              0.07777777777777778, 0.07292996892990111}, 
              Offset[{-3, 0}, {0.07777777777777778, 0.07292996892990111}]}, {{
              0.07777777777777778, 0.05369308568102112}, 
              Offset[{3, 0}, {0.07777777777777778, 0.05369308568102112}]}, {{
              0.07777777777777778, 0.05369308568102112}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.05369308568102112}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, -0.012204789412265514`}, 
              Offset[{3, 0}, {0.1, -0.012204789412265514`}]}, {{
              0.1, -0.012204789412265514`}, 
              Offset[{-3, 0}, {0.1, -0.012204789412265514`}]}, {{
              0.1, -0.0312605036463461}, 
              Offset[{3, 0}, {0.1, -0.0312605036463461}]}, {{
              0.1, -0.0312605036463461}, 
              Offset[{-3, 0}, {0.1, -0.0312605036463461}]}}], {{{1., 0.}, {0.,
             1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[0.03]], {{{-0.1, 
        0.03519338367673533}}, {{-0.07777777777777778, \
-0.015776910382076445`}}, {{-0.05555555555555555, -0.036136197239447915`}}, \
{{-0.03333333333333335, 0.031515058011602294`}}, {{-0.011111111111111113`, 
        0.11267129425885176`}}, {{
        0.011111111111111113`, -0.010413402680536131`}}, {{
        0.033333333333333326`, -0.024077715543108648`}}, {{
        0.055555555555555546`, -0.06664682436487297}}, {{0.07777777777777778, 
        0.06331152730546112}}, {{0.1, -0.021732646529305805`}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.03844849080035216}, {-0.1, \
-0.028243818763752718`}}], 
           LineBox[{{-0.1, -0.028243818763752718`}, {-0.1, \
-0.018039146727153274`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.00965438801169826}, \
{-0.07777777777777778, 0.00010651130226046574`}}], 
           LineBox[{{-0.07777777777777778, 
            0.00010651130226046574`}, {-0.07777777777777778, 
            0.00986741061621919}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.01577778569089115}, \
{-0.05555555555555555, -0.006029125825165047}}], 
           LineBox[{{-0.05555555555555555, -0.006029125825165047}, \
{-0.05555555555555555, 0.0037195340405610545`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, 
            0.007225956405622725}, {-0.03333333333333335, 
            0.017531146229245842`}}], 
           LineBox[{{-0.03333333333333335, 
            0.017531146229245842`}, {-0.03333333333333335, 
            0.02783633605286896}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.04421843209756341}, {-0.011111111111111113`, 
            0.054499429885977196`}}], 
           LineBox[{{-0.011111111111111113`, 
            0.054499429885977196`}, {-0.011111111111111113`, 
            0.06478042767439098}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.05986973126798953}, {
            0.011111111111111113`, -0.05026678335667133}}], 
           LineBox[{{0.011111111111111113`, -0.05026678335667133}, {
            0.011111111111111113`, -0.040663835445353125`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.09671059806529432}, {
            0.033333333333333326`, -0.08707318963792758}}], 
           LineBox[{{0.033333333333333326`, -0.08707318963792758}, {
            0.033333333333333326`, -0.07743578121056084}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.08074319791180203}, {
            0.055555555555555546`, -0.07121968393678738}}], 
           LineBox[{{0.055555555555555546`, -0.07121968393678738}, {
            0.055555555555555546`, -0.061696169961772726`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, 0.00611673552494005}, {
            0.07777777777777778, 0.01627206441288257}}], 
           LineBox[{{0.07777777777777778, 0.01627206441288257}, {
            0.07777777777777778, 0.026427393300825094`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, -0.011561838920744413`}, {
            0.1, -0.002206841368273657}}], 
           LineBox[{{0.1, -0.002206841368273657}, {0.1, 
            0.007148156184197098}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.018039146727153274`}, 
              Offset[{3, 
               0}, {-0.1, -0.018039146727153274`}]}, {{-0.1, \
-0.018039146727153274`}, 
              Offset[{-3, 
               0}, {-0.1, -0.018039146727153274`}]}, {{-0.1, \
-0.03844849080035216}, 
              Offset[{3, 
               0}, {-0.1, -0.03844849080035216}]}, {{-0.1, \
-0.03844849080035216}, Offset[{-3, 0}, {-0.1, -0.03844849080035216}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, 0.00986741061621919}, 
              Offset[{3, 0}, {-0.07777777777777778, 
               0.00986741061621919}]}, {{-0.07777777777777778, 
              0.00986741061621919}, 
              Offset[{-3, 0}, {-0.07777777777777778, 
               0.00986741061621919}]}, {{-0.07777777777777778, \
-0.00965438801169826}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.00965438801169826}]}, \
{{-0.07777777777777778, -0.00965438801169826}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.00965438801169826}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, 0.0037195340405610545`}, 
              Offset[{3, 0}, {-0.05555555555555555, 
               0.0037195340405610545`}]}, {{-0.05555555555555555, 
              0.0037195340405610545`}, 
              Offset[{-3, 0}, {-0.05555555555555555, 
               0.0037195340405610545`}]}, {{-0.05555555555555555, \
-0.01577778569089115}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.01577778569089115}]}, \
{{-0.05555555555555555, -0.01577778569089115}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.01577778569089115}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.02783633605286896}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.02783633605286896}]}, {{-0.03333333333333335, 
              0.02783633605286896}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.02783633605286896}]}, {{-0.03333333333333335, 
              0.007225956405622725}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.007225956405622725}]}, {{-0.03333333333333335, 
              0.007225956405622725}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.007225956405622725}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.06478042767439098}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.06478042767439098}]}, {{-0.011111111111111113`, 
              0.06478042767439098}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.06478042767439098}]}, {{-0.011111111111111113`, 
              0.04421843209756341}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.04421843209756341}]}, {{-0.011111111111111113`, 
              0.04421843209756341}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.04421843209756341}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.040663835445353125`}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.040663835445353125`}]}, {{
              0.011111111111111113`, -0.040663835445353125`}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.040663835445353125`}]}, {{
              0.011111111111111113`, -0.05986973126798953}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.05986973126798953}]}, {{
              0.011111111111111113`, -0.05986973126798953}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.05986973126798953}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.07743578121056084}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.07743578121056084}]}, {{
              0.033333333333333326`, -0.07743578121056084}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.07743578121056084}]}, {{
              0.033333333333333326`, -0.09671059806529432}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.09671059806529432}]}, {{
              0.033333333333333326`, -0.09671059806529432}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.09671059806529432}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.061696169961772726`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.061696169961772726`}]}, {{
              0.055555555555555546`, -0.061696169961772726`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.061696169961772726`}]}, {{
              0.055555555555555546`, -0.08074319791180203}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.08074319791180203}]}, {{
              0.055555555555555546`, -0.08074319791180203}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.08074319791180203}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.026427393300825094`}, 
              Offset[{3, 0}, {0.07777777777777778, 
               0.026427393300825094`}]}, {{0.07777777777777778, 
              0.026427393300825094`}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.026427393300825094`}]}, {{0.07777777777777778, 
              0.00611673552494005}, 
              Offset[{3, 0}, {0.07777777777777778, 0.00611673552494005}]}, {{
              0.07777777777777778, 0.00611673552494005}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.00611673552494005}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.007148156184197098}, 
              Offset[{3, 0}, {0.1, 0.007148156184197098}]}, {{0.1, 
              0.007148156184197098}, 
              Offset[{-3, 0}, {0.1, 0.007148156184197098}]}, {{
              0.1, -0.011561838920744413`}, 
              Offset[{3, 0}, {0.1, -0.011561838920744413`}]}, {{
              0.1, -0.011561838920744413`}, 
              Offset[{-3, 0}, {0.1, -0.011561838920744413`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.028243818763752718`}}, {{-0.07777777777777778, 
        0.00010651130226046574`}}, {{-0.05555555555555555, \
-0.006029125825165047}}, {{-0.03333333333333335, 
        0.017531146229245842`}}, {{-0.011111111111111113`, 
        0.054499429885977196`}}, {{
        0.011111111111111113`, -0.05026678335667133}}, {{
        0.033333333333333326`, -0.08707318963792758}}, {{
        0.055555555555555546`, -0.07121968393678738}}, {{0.07777777777777778, 
        0.01627206441288257}}, {{0.1, -0.002206841368273657}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$85812#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8569219117260513`*^9},
 CellLabel->
  "Out[2284]=",ExpressionUUID->"2aa6cb2d-038a-400a-85f1-f8384dabf273"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", "Ehningen", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.0036384226845368925", ",", "0.003252645529105855", ",", 
       "0.046378050610122075", ",", "0.023463267653530726", ",", 
       "0.03960416583316659", ",", "0.08667033406681339", ",", 
       "0.01658644728945792", ",", "0.06879954490898182", ",", 
       "0.0647680336067213", ",", "0.11015958691738349"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.008832811740302733", ",", "0.009408218674273371", ",", 
       "0.009367999411704131", ",", "0.00968500425808392", ",", 
       "0.009438862318041526", ",", "0.009048000831760767", ",", 
       "0.00921033572354612", ",", "0.009113294772124211", ",", 
       "0.009141692977838897", ",", "0.00900273256543369"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11643479695939188"}], ",", 
       RowBox[{"-", "0.04299528405681135"}], ",", 
       RowBox[{"-", "0.11627976095219039"}], ",", 
       RowBox[{"-", "0.0282968643728746"}], ",", "0.054145574114822986", ",", 
       
       RowBox[{"-", "0.026316218243648715"}], ",", 
       RowBox[{"-", "0.019964402880576094"}], ",", 
       RowBox[{"-", "0.06351723344668934"}], ",", "0.007700840168033629", ",",
        "0.0967250150030006"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.01079260242633877", ",", "0.010289681539526667", ",", 
       "0.010600016236077071", ",", "0.010408524474002442", ",", 
       "0.01019002699178832", ",", "0.010396704395187835", ",", 
       "0.009995068530841757", ",", "0.00985493730864577", ",", 
       "0.010017064117507182", ",", "0.009973006876289483"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1"}], "}"}], ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.11"}], ",", "0.11"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8568019053054743`*^9, 3.856801914479578*^9}, {
  3.856801981898786*^9, 3.856802016705811*^9}, {3.856921914107418*^9, 
  3.856921914469059*^9}},
 CellLabel->
  "In[2285]:=",ExpressionUUID->"68983b4c-92ad-4969-b2af-fd13d717cae6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.0051943890557658405`}, {-0.1, 
            0.0036384226845368925`}}], 
           LineBox[{{-0.1, 0.0036384226845368925`}, {-0.1, 
            0.012471234424839626`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.006155573145167516}, \
{-0.07777777777777778, 0.003252645529105855}}], 
           LineBox[{{-0.07777777777777778, 
            0.003252645529105855}, {-0.07777777777777778, 
            0.012660864203379226`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, 
            0.037010051198417944`}, {-0.05555555555555555, 
            0.046378050610122075`}}], 
           LineBox[{{-0.05555555555555555, 
            0.046378050610122075`}, {-0.05555555555555555, 
            0.055746050021826206`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, 
            0.013778263395446806`}, {-0.03333333333333335, 
            0.023463267653530726`}}], 
           LineBox[{{-0.03333333333333335, 
            0.023463267653530726`}, {-0.03333333333333335, 
            0.033148271911614645`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.03016530351512506}, {-0.011111111111111113`, 
            0.03960416583316659}}], 
           LineBox[{{-0.011111111111111113`, 
            0.03960416583316659}, {-0.011111111111111113`, 
            0.04904302815120812}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, 0.07762233323505262}, {
            0.011111111111111113`, 0.08667033406681339}}], 
           LineBox[{{0.011111111111111113`, 0.08667033406681339}, {
            0.011111111111111113`, 0.09571833489857416}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, 0.0073761115659117995`}, {
            0.033333333333333326`, 0.01658644728945792}}], 
           LineBox[{{0.033333333333333326`, 0.01658644728945792}, {
            0.033333333333333326`, 0.02579678301300404}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, 0.05968625013685761}, {
            0.055555555555555546`, 0.06879954490898182}}], 
           LineBox[{{0.055555555555555546`, 0.06879954490898182}, {
            0.055555555555555546`, 0.07791283968110603}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, 0.0556263406288824}, {
            0.07777777777777778, 0.0647680336067213}}], 
           LineBox[{{0.07777777777777778, 0.0647680336067213}, {
            0.07777777777777778, 0.0739097265845602}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, 0.10115685435194981`}, {0.1, 
            0.11015958691738349`}}], 
           LineBox[{{0.1, 0.11015958691738349`}, {0.1, 
            0.11916231948281718`}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, 0.012471234424839626`}, 
              Offset[{3, 0}, {-0.1, 0.012471234424839626`}]}, {{-0.1, 
              0.012471234424839626`}, 
              Offset[{-3, 0}, {-0.1, 
               0.012471234424839626`}]}, {{-0.1, -0.0051943890557658405`}, 
              Offset[{3, 
               0}, {-0.1, -0.0051943890557658405`}]}, {{-0.1, \
-0.0051943890557658405`}, 
              Offset[{-3, 0}, {-0.1, -0.0051943890557658405`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, 0.012660864203379226`}, 
              Offset[{3, 0}, {-0.07777777777777778, 
               0.012660864203379226`}]}, {{-0.07777777777777778, 
              0.012660864203379226`}, 
              Offset[{-3, 0}, {-0.07777777777777778, 
               0.012660864203379226`}]}, {{-0.07777777777777778, \
-0.006155573145167516}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.006155573145167516}]}, \
{{-0.07777777777777778, -0.006155573145167516}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.006155573145167516}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, 0.055746050021826206`}, 
              Offset[{3, 0}, {-0.05555555555555555, 
               0.055746050021826206`}]}, {{-0.05555555555555555, 
              0.055746050021826206`}, 
              Offset[{-3, 0}, {-0.05555555555555555, 
               0.055746050021826206`}]}, {{-0.05555555555555555, 
              0.037010051198417944`}, 
              Offset[{3, 0}, {-0.05555555555555555, 
               0.037010051198417944`}]}, {{-0.05555555555555555, 
              0.037010051198417944`}, 
              Offset[{-3, 0}, {-0.05555555555555555, 
               0.037010051198417944`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, 0.033148271911614645`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.033148271911614645`}]}, {{-0.03333333333333335, 
              0.033148271911614645`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.033148271911614645`}]}, {{-0.03333333333333335, 
              0.013778263395446806`}, 
              Offset[{3, 0}, {-0.03333333333333335, 
               0.013778263395446806`}]}, {{-0.03333333333333335, 
              0.013778263395446806`}, 
              Offset[{-3, 0}, {-0.03333333333333335, 
               0.013778263395446806`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.04904302815120812}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.04904302815120812}]}, {{-0.011111111111111113`, 
              0.04904302815120812}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.04904302815120812}]}, {{-0.011111111111111113`, 
              0.03016530351512506}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.03016530351512506}]}, {{-0.011111111111111113`, 
              0.03016530351512506}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.03016530351512506}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, 0.09571833489857416}, 
              Offset[{3, 0}, {0.011111111111111113`, 
               0.09571833489857416}]}, {{0.011111111111111113`, 
              0.09571833489857416}, 
              Offset[{-3, 0}, {0.011111111111111113`, 
               0.09571833489857416}]}, {{0.011111111111111113`, 
              0.07762233323505262}, 
              Offset[{3, 0}, {0.011111111111111113`, 
               0.07762233323505262}]}, {{0.011111111111111113`, 
              0.07762233323505262}, 
              Offset[{-3, 0}, {0.011111111111111113`, 
               0.07762233323505262}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, 0.02579678301300404}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.02579678301300404}]}, {{0.033333333333333326`, 
              0.02579678301300404}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.02579678301300404}]}, {{0.033333333333333326`, 
              0.0073761115659117995`}, 
              Offset[{3, 0}, {0.033333333333333326`, 
               0.0073761115659117995`}]}, {{0.033333333333333326`, 
              0.0073761115659117995`}, 
              Offset[{-3, 0}, {0.033333333333333326`, 
               0.0073761115659117995`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, 0.07791283968110603}, 
              Offset[{3, 0}, {0.055555555555555546`, 
               0.07791283968110603}]}, {{0.055555555555555546`, 
              0.07791283968110603}, 
              Offset[{-3, 0}, {0.055555555555555546`, 
               0.07791283968110603}]}, {{0.055555555555555546`, 
              0.05968625013685761}, 
              Offset[{3, 0}, {0.055555555555555546`, 
               0.05968625013685761}]}, {{0.055555555555555546`, 
              0.05968625013685761}, 
              Offset[{-3, 0}, {0.055555555555555546`, 
               0.05968625013685761}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.0739097265845602}, 
              Offset[{3, 0}, {0.07777777777777778, 0.0739097265845602}]}, {{
              0.07777777777777778, 0.0739097265845602}, 
              Offset[{-3, 0}, {0.07777777777777778, 0.0739097265845602}]}, {{
              0.07777777777777778, 0.0556263406288824}, 
              Offset[{3, 0}, {0.07777777777777778, 0.0556263406288824}]}, {{
              0.07777777777777778, 0.0556263406288824}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.0556263406288824}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.11916231948281718`}, 
              Offset[{3, 0}, {0.1, 0.11916231948281718`}]}, {{0.1, 
              0.11916231948281718`}, 
              Offset[{-3, 0}, {0.1, 0.11916231948281718`}]}, {{0.1, 
              0.10115685435194981`}, 
              Offset[{3, 0}, {0.1, 0.10115685435194981`}]}, {{0.1, 
              0.10115685435194981`}, 
              Offset[{-3, 0}, {0.1, 0.10115685435194981`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[0.03]], {{{-0.1, 
        0.0036384226845368925`}}, {{-0.07777777777777778, 
        0.003252645529105855}}, {{-0.05555555555555555, 
        0.046378050610122075`}}, {{-0.03333333333333335, 
        0.023463267653530726`}}, {{-0.011111111111111113`, 
        0.03960416583316659}}, {{0.011111111111111113`, 
        0.08667033406681339}}, {{0.033333333333333326`, 
        0.01658644728945792}}, {{0.055555555555555546`, 
        0.06879954490898182}}, {{0.07777777777777778, 0.0647680336067213}}, {{
        0.1, 0.11015958691738349`}}}]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1, -0.12722739938573066`}, {-0.1, \
-0.11643479695939188`}}], 
           LineBox[{{-0.1, -0.11643479695939188`}, {-0.1, \
-0.10564219453305311`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07777777777777778, -0.05328496559633802}, \
{-0.07777777777777778, -0.04299528405681135}}], 
           LineBox[{{-0.07777777777777778, -0.04299528405681135}, \
{-0.07777777777777778, -0.03270560251728468}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.05555555555555555, -0.12687977718826746`}, \
{-0.05555555555555555, -0.11627976095219039`}}], 
           LineBox[{{-0.05555555555555555, -0.11627976095219039`}, \
{-0.05555555555555555, -0.10567974471611333`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03333333333333335, -0.03870538884687704}, \
{-0.03333333333333335, -0.0282968643728746}}], 
           LineBox[{{-0.03333333333333335, -0.0282968643728746}, \
{-0.03333333333333335, -0.01788833989887216}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.011111111111111113`, 
            0.04395554712303466}, {-0.011111111111111113`, 
            0.054145574114822986`}}], 
           LineBox[{{-0.011111111111111113`, 
            0.054145574114822986`}, {-0.011111111111111113`, 
            0.06433560110661131}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.011111111111111113`, -0.03671292263883655}, {
            0.011111111111111113`, -0.026316218243648715`}}], 
           LineBox[{{0.011111111111111113`, -0.026316218243648715`}, {
            0.011111111111111113`, -0.01591951384846088}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.033333333333333326`, -0.029959471411417853`}, {
            0.033333333333333326`, -0.019964402880576094`}}], 
           LineBox[{{0.033333333333333326`, -0.019964402880576094`}, {
            0.033333333333333326`, -0.009969334349734337}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.055555555555555546`, -0.07337217075533511}, {
            0.055555555555555546`, -0.06351723344668934}}], 
           LineBox[{{0.055555555555555546`, -0.06351723344668934}, {
            0.055555555555555546`, -0.053662296138043575`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07777777777777778, -0.002316223949473553}, {
            0.07777777777777778, 0.007700840168033629}}], 
           LineBox[{{0.07777777777777778, 0.007700840168033629}, {
            0.07777777777777778, 0.017717904285540813`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1, 0.08675200812671112}, {0.1, 0.0967250150030006}}], 
           LineBox[{{0.1, 0.0967250150030006}, {0.1, 0.10669802187929008`}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1, -0.10564219453305311`}, 
              Offset[{3, 
               0}, {-0.1, -0.10564219453305311`}]}, {{-0.1, \
-0.10564219453305311`}, 
              Offset[{-3, 
               0}, {-0.1, -0.10564219453305311`}]}, {{-0.1, \
-0.12722739938573066`}, 
              Offset[{3, 
               0}, {-0.1, -0.12722739938573066`}]}, {{-0.1, \
-0.12722739938573066`}, Offset[{-3, 0}, {-0.1, -0.12722739938573066`}]}}], {{{
            1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07777777777777778, -0.03270560251728468}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.03270560251728468}]}, \
{{-0.07777777777777778, -0.03270560251728468}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.03270560251728468}]}, \
{{-0.07777777777777778, -0.05328496559633802}, 
              Offset[{3, 
               0}, {-0.07777777777777778, -0.05328496559633802}]}, \
{{-0.07777777777777778, -0.05328496559633802}, 
              Offset[{-3, 
               0}, {-0.07777777777777778, -0.05328496559633802}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.05555555555555555, -0.10567974471611333`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.10567974471611333`}]}, \
{{-0.05555555555555555, -0.10567974471611333`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.10567974471611333`}]}, \
{{-0.05555555555555555, -0.12687977718826746`}, 
              Offset[{3, 
               0}, {-0.05555555555555555, -0.12687977718826746`}]}, \
{{-0.05555555555555555, -0.12687977718826746`}, 
              Offset[{-3, 
               0}, {-0.05555555555555555, -0.12687977718826746`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03333333333333335, -0.01788833989887216}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.01788833989887216}]}, \
{{-0.03333333333333335, -0.01788833989887216}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.01788833989887216}]}, \
{{-0.03333333333333335, -0.03870538884687704}, 
              Offset[{3, 
               0}, {-0.03333333333333335, -0.03870538884687704}]}, \
{{-0.03333333333333335, -0.03870538884687704}, 
              Offset[{-3, 
               0}, {-0.03333333333333335, -0.03870538884687704}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.011111111111111113`, 0.06433560110661131}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.06433560110661131}]}, {{-0.011111111111111113`, 
              0.06433560110661131}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.06433560110661131}]}, {{-0.011111111111111113`, 
              0.04395554712303466}, 
              Offset[{3, 0}, {-0.011111111111111113`, 
               0.04395554712303466}]}, {{-0.011111111111111113`, 
              0.04395554712303466}, 
              Offset[{-3, 0}, {-0.011111111111111113`, 
               0.04395554712303466}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.011111111111111113`, -0.01591951384846088}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.01591951384846088}]}, {{
              0.011111111111111113`, -0.01591951384846088}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.01591951384846088}]}, {{
              0.011111111111111113`, -0.03671292263883655}, 
              Offset[{3, 0}, {
               0.011111111111111113`, -0.03671292263883655}]}, {{
              0.011111111111111113`, -0.03671292263883655}, 
              Offset[{-3, 0}, {
               0.011111111111111113`, -0.03671292263883655}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.033333333333333326`, -0.009969334349734337}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.009969334349734337}]}, {{
              0.033333333333333326`, -0.009969334349734337}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.009969334349734337}]}, {{
              0.033333333333333326`, -0.029959471411417853`}, 
              Offset[{3, 0}, {
               0.033333333333333326`, -0.029959471411417853`}]}, {{
              0.033333333333333326`, -0.029959471411417853`}, 
              Offset[{-3, 0}, {
               0.033333333333333326`, -0.029959471411417853`}]}}], {{{1., 
            0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.055555555555555546`, -0.053662296138043575`}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.053662296138043575`}]}, {{
              0.055555555555555546`, -0.053662296138043575`}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.053662296138043575`}]}, {{
              0.055555555555555546`, -0.07337217075533511}, 
              Offset[{3, 0}, {
               0.055555555555555546`, -0.07337217075533511}]}, {{
              0.055555555555555546`, -0.07337217075533511}, 
              Offset[{-3, 0}, {
               0.055555555555555546`, -0.07337217075533511}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07777777777777778, 0.017717904285540813`}, 
              Offset[{3, 0}, {0.07777777777777778, 
               0.017717904285540813`}]}, {{0.07777777777777778, 
              0.017717904285540813`}, 
              Offset[{-3, 0}, {0.07777777777777778, 
               0.017717904285540813`}]}, {{
              0.07777777777777778, -0.002316223949473553}, 
              Offset[{3, 0}, {
               0.07777777777777778, -0.002316223949473553}]}, {{
              0.07777777777777778, -0.002316223949473553}, 
              Offset[{-3, 0}, {
               0.07777777777777778, -0.002316223949473553}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1, 0.10669802187929008`}, 
              Offset[{3, 0}, {0.1, 0.10669802187929008`}]}, {{0.1, 
              0.10669802187929008`}, 
              Offset[{-3, 0}, {0.1, 0.10669802187929008`}]}, {{0.1, 
              0.08675200812671112}, 
              Offset[{3, 0}, {0.1, 0.08675200812671112}]}, {{0.1, 
              0.08675200812671112}, 
              Offset[{-3, 0}, {0.1, 0.08675200812671112}]}}], {{{1., 0.}, {0.,
             1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], {{{-0.1, -0.11643479695939188`}}, {{-0.07777777777777778, \
-0.04299528405681135}}, {{-0.05555555555555555, -0.11627976095219039`}}, \
{{-0.03333333333333335, -0.0282968643728746}}, {{-0.011111111111111113`, 
        0.054145574114822986`}}, {{
        0.011111111111111113`, -0.026316218243648715`}}, {{
        0.033333333333333326`, -0.019964402880576094`}}, {{
        0.055555555555555546`, -0.06351723344668934}}, {{0.07777777777777778, 
        0.007700840168033629}}, {{0.1, 0.0967250150030006}}}]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P8z03EcwPEZylkWGVs0X9ba7RzpulziB2FTcpbWzpfixJ3Iruicisql
q7F8vUwIuzRra2zscwzbLq41uX6I5aKRzjVfO18v3Lm0q+7yev/wvMd/8PRN
z+Fm4HE4XOzf/rk5GNWxydT377qzimsT0pH4g7pXVB8kkR8oZpORjP2Uilp7
ZGLCYnbQdx2onS9j5DciixxMzRtOSNuJM4Ijk31giL0iqU3fC4Y2vXw/LOkB
gw0lgYw8DTgfmfjQFN8NPuW5DatoXaCDKUvjt4GBgTJZ6S+zGuQ6jfKssk6Q
83yU3E7qAMvXA3T1M+2gISuNu/hIAabU8PstsXJwbYrjEzEvBcm4VM1UmQRs
+cymHU5qAc8+I9g1LDeDpIXgnLDCBtBUQHmrlInAG/kSq/94FTj4LndEalMC
4plsS/JkIehl0MsL1tPAe3GRtJ/eaWG7srEvCdW1d8FG5+WTSwoBSGllhQzQ
q8Fe51MrVVMisMb9wRaB3QDe/0oiDxDEoIlqZVefbgE/brJibHMl4Ccllnxg
WArmYdH1t+3l4KG6vdN3+AowfWjlwoi8HXSlva78MaEC5wKM/DhxJ+hy85x0
TKsGw+iWGb9VDJTwZ4XT1C4wPmknMjy4G9zXw7DLzdaALroMc3RpDxhzkUh6
/KIXFF7+wKsc6QPdHRsVEUta0LFPeStoHfk7cyCCuYWcMc5OOOF0IFZ8jGB2
RXK2jfycUKRgYc2/6QmysM52u7IKeT3K3VgsQvJaQ1MyxUjaFUHFcQz5Ztxz
ZciMxARHtbpvSGlQuEBlQZbXXPUSLSMvnVdzUm30IMdq8ODuQYYrx+ZYBCST
sFPk54b01BJjqB5I4jVfsrM3Ek85YcHTkf+/Bf4BAyxodw==
         "]]},
       Annotation[#, "Charting`Private`Tag$86479#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}, {{{-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.11, 0.11}, {-0.11, 0.11}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8569219149020033`*^9},
 CellLabel->
  "Out[2296]=",ExpressionUUID->"47c52771-9f5b-48f4-95bd-e6e19104b7e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", "RA9", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"thvec", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"-", "0.2"}], ",", "0.2", ",", "29"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xestimates", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.14706659", ",", " ", "0.13436086", ",", " ", "0.15375414", ",", " ", 
       "0.16345838", ",", " ", "0.15394041", ",", " ", "0.12988253", ",", 
       "\n", "0.17374344", ",", " ", "0.17259916", ",", " ", "0.1922384", " ",
        ",", "0.1800532", " ", ",", "0.18500132", ",", " ", "0.17658579", ",",
        "\n", "0.1592619", " ", ",", "0.16972398", ",", " ", "0.16622144", 
       " ", ",", "0.19414533", " ", ",", "0.20743021", " ", ",", "0.18766664",
        ",", "\n", "0.17006601", " ", ",", "0.12880106", " ", ",", 
       "0.14145855", " ", ",", "0.17775689", ",", " ", "0.18216958", " ", ",",
        "0.18732244", ",", "\n", "0.20963887", ",", " ", "0.20777295", ",", 
       " ", "0.17557249", ",", " ", "0.21708237", ",", " ", "0.1921379", " ", 
       ",", "0.19593495"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"errorbarsX", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.009364075897448683", ",", "0.008812252580183302", ",", 
       "0.008875186089567274", ",", "0.00848499456081782", ",", 
       "0.00870373596762488", ",", "0.008848174106756779", ",", 
       "0.008975373976031554", ",", "0.008870860026740363", ",", 
       "0.008870267161034404", ",", "0.009441017884565498", ",", 
       "0.008639845498303406", ",", "0.008884750525126854", ",", 
       "0.008784621967137784", ",", "0.00936581465465787", ",", 
       "0.008757411365843943", ",", "0.009207791302738348", ",", 
       "0.009106787812919383", ",", "0.009155321037745067", ",", 
       "0.008880351127651724", ",", "0.008649798142220841", ",", 
       "0.008827555825263282", ",", "0.008608205934713353", ",", 
       "0.008621889529178061", ",", "0.008790353703084236", ",", 
       "0.008817665136122274", ",", "0.008804328587548036", ",", 
       "0.00872238073030487", ",", "0.009125539004977102", ",", 
       "0.008796031496141438", ",", "0.009277059388341377"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yestimates", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.04300056", ",", "0.02533676", ",", "0.03262404", ",", "0.02008893", 
       ",", "0.02935532", ",", "0.04499938", ",", "0.02646248", ",", 
       "0.02989274", ",", "0.03408225", ",", "0.04692555", ",", "0.03374373", 
       ",", "0.02738046", ",", "0.02616187", ",", "0.01317065", ",", 
       "0.04483653", ",", "0.03295839", ",", "0.04297911", ",", "0.04608901", 
       ",", "0.01815433", ",", "0.03826753", ",", "0.0382687", ",", 
       "0.04656355", ",", "0.04337932", ",", "0.05057103", ",", "0.05149186", 
       ",", "0.03859538", ",", "0.04526247", ",", "0.06141724", ",", 
       "0.04913849", ",", "0.05260945"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"errorbarsY", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.008024532005308952", ",", "0.007830242396875851", ",", 
       "0.008074550066428205", ",", "0.007985415922154482", ",", 
       "0.007955950668584812", ",", "0.00796215765978943", ",", 
       "0.008026317465999347", ",", "0.008062062429461761", ",", 
       "0.008041352764684257", ",", "0.00784103512007312", ",", 
       "0.008040546355517132", ",", "0.0080935039750917", ",", 
       "0.008245971291926512", ",", "0.00836837382934485", ",", 
       "0.008191529080469613", ",", "0.008160196877674528", ",", 
       "0.007818259543501568", ",", "0.00821717578898268", ",", 
       "0.007975272158027751", ",", "0.008219881200552573", ",", 
       "0.007997107064899003", ",", "0.007855696870093985", ",", 
       "0.008187724275109212", ",", "0.00798748265648013", ",", 
       "0.008205223705860076", ",", "0.007903690858194926", ",", 
       "0.007934256422886437", ",", "0.007796438704753754", ",", 
       "0.008052994883941442", ",", "0.007945581133185968"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"xestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsX", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"yestimates", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"errorbarsY", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datax", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dx"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"datay", "=", 
     RowBox[{"Transpose", "@", 
      RowBox[{"{", 
       RowBox[{"thvec", ",", "dy"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datax", ",", 
       RowBox[{"Sequence", "[", 
        RowBox[{
         RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "c1", "}"}]}], ",", 
       RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", 
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1", ",", "0.2"}], "}"}],
             ",", 
            RowBox[{"{", "None", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", 
              RowBox[{"-", "0.1"}], ",", "0", ",", "0.1", ",", "0.2"}], "}"}],
             ",", 
            RowBox[{"{", "None", "}"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"60", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px1M", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datay", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"c2", ",", 
          RowBox[{"PointSize", "[", "ps", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"circle", ",", "ms"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"IntervalMarkersStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thickness", "[", "t", "]"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pT", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.21"}], ",", "0.21"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0", ",", "0.04"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.05"}], ",", "0", ",", "0.05"}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ls", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "t", "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"p1Qx", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"px1", ",", "px1M", ",", "pT"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.856740825014441*^9, 3.856740872869128*^9}, {
  3.85674092277638*^9, 3.856740928263886*^9}, {3.856801684484912*^9, 
  3.856801706159972*^9}, {3.856801903287601*^9, 3.856801903619879*^9}, {
  3.856921921988454*^9, 3.856921963919793*^9}, {3.85692201346581*^9, 
  3.856922062771084*^9}},
 CellLabel->
  "In[2387]:=",ExpressionUUID->"d3c61643-6768-4c6b-816a-6af2a7eb0ac7"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.2, 0.13770251410255133`}, {-0.2, 0.14706659}}], 
           LineBox[{{-0.2, 0.14706659}, {-0.2, 0.15643066589744867`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.18620689655172418`, 
            0.1255486074198167}, {-0.18620689655172418`, 0.13436086}}], 
           LineBox[{{-0.18620689655172418`, 
            0.13436086}, {-0.18620689655172418`, 0.1431731125801833}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1724137931034483, 
            0.14487895391043273`}, {-0.1724137931034483, 0.15375414}}], 
           LineBox[{{-0.1724137931034483, 0.15375414}, {-0.1724137931034483, 
            0.1626293260895673}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.15862068965517245`, 
            0.15497338543918215`}, {-0.15862068965517245`, 0.16345838}}], 
           LineBox[{{-0.15862068965517245`, 
            0.16345838}, {-0.15862068965517245`, 0.17194337456081782`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.14482758620689656`, 
            0.1452366740323751}, {-0.14482758620689656`, 0.15394041}}], 
           LineBox[{{-0.14482758620689656`, 
            0.15394041}, {-0.14482758620689656`, 0.1626441459676249}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.13103448275862067`, 
            0.12103435589324321`}, {-0.13103448275862067`, 0.12988253}}], 
           LineBox[{{-0.13103448275862067`, 
            0.12988253}, {-0.13103448275862067`, 0.13873070410675678`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.11724137931034484`, 
            0.16476806602396846`}, {-0.11724137931034484`, 0.17374344}}], 
           LineBox[{{-0.11724137931034484`, 
            0.17374344}, {-0.11724137931034484`, 0.18271881397603154`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.10344827586206896`, 
            0.16372829997325963`}, {-0.10344827586206896`, 0.17259916}}], 
           LineBox[{{-0.10344827586206896`, 
            0.17259916}, {-0.10344827586206896`, 0.18147002002674037`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.08965517241379312, 
            0.1833681328389656}, {-0.08965517241379312, 0.1922384}}], 
           LineBox[{{-0.08965517241379312, 0.1922384}, {-0.08965517241379312, 
            0.2011086671610344}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07586206896551725, 
            0.1706121821154345}, {-0.07586206896551725, 0.1800532}}], 
           LineBox[{{-0.07586206896551725, 0.1800532}, {-0.07586206896551725, 
            0.1894942178845655}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.06206896551724138, 
            0.1763614745016966}, {-0.06206896551724138, 0.18500132}}], 
           LineBox[{{-0.06206896551724138, 0.18500132}, {-0.06206896551724138,
             0.1936411654983034}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.04827586206896553, 
            0.16770103947487314`}, {-0.04827586206896553, 0.17658579}}], 
           LineBox[{{-0.04827586206896553, 0.17658579}, {-0.04827586206896553,
             0.18547054052512685`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03448275862068967, 
            0.15047727803286223`}, {-0.03448275862068967, 0.1592619}}], 
           LineBox[{{-0.03448275862068967, 0.1592619}, {-0.03448275862068967, 
            0.1680465219671378}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.02068965517241378, 
            0.16035816534534214`}, {-0.02068965517241378, 0.16972398}}], 
           LineBox[{{-0.02068965517241378, 0.16972398}, {-0.02068965517241378,
             0.17908979465465785`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.006896551724137945, 
            0.15746402863415607`}, {-0.006896551724137945, 0.16622144}}], 
           LineBox[{{-0.006896551724137945, 
            0.16622144}, {-0.006896551724137945, 0.17497885136584393`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.006896551724137945, 0.18493753869726165`}, {
            0.006896551724137945, 0.19414533}}], 
           LineBox[{{0.006896551724137945, 0.19414533}, {0.006896551724137945,
             0.20335312130273836`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.02068965517241378, 0.19832342218708063`}, {
            0.02068965517241378, 0.20743021}}], 
           LineBox[{{0.02068965517241378, 0.20743021}, {0.02068965517241378, 
            0.21653699781291938`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.03448275862068964, 0.17851131896225492`}, {
            0.03448275862068964, 0.18766664}}], 
           LineBox[{{0.03448275862068964, 0.18766664}, {0.03448275862068964, 
            0.19682196103774507`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.04827586206896553, 0.16118565887234826`}, {
            0.04827586206896553, 0.17006601}}], 
           LineBox[{{0.04827586206896553, 0.17006601}, {0.04827586206896553, 
            0.17894636112765172`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.06206896551724138, 0.12015126185777915`}, {
            0.06206896551724138, 0.12880106}}], 
           LineBox[{{0.06206896551724138, 0.12880106}, {0.06206896551724138, 
            0.13745085814222083`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07586206896551728, 0.1326309941747367}, {
            0.07586206896551728, 0.14145855}}], 
           LineBox[{{0.07586206896551728, 0.14145855}, {0.07586206896551728, 
            0.15028610582526328`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.08965517241379312, 0.16914868406528666`}, {
            0.08965517241379312, 0.17775689}}], 
           LineBox[{{0.08965517241379312, 0.17775689}, {0.08965517241379312, 
            0.18636509593471334`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.10344827586206895`, 0.17354769047082194`}, {
            0.10344827586206895`, 0.18216958}}], 
           LineBox[{{0.10344827586206895`, 0.18216958}, {0.10344827586206895`,
             0.19079146952917805`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.11724137931034484`, 0.17853208629691578`}, {
            0.11724137931034484`, 0.18732244}}], 
           LineBox[{{0.11724137931034484`, 0.18732244}, {0.11724137931034484`,
             0.19611279370308424`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.13103448275862067`, 0.20082120486387772`}, {
            0.13103448275862067`, 0.20963887}}], 
           LineBox[{{0.13103448275862067`, 0.20963887}, {0.13103448275862067`,
             0.2184565351361223}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.14482758620689656`, 0.19896862141245197`}, {
            0.14482758620689656`, 0.20777295}}], 
           LineBox[{{0.14482758620689656`, 0.20777295}, {0.14482758620689656`,
             0.21657727858754805`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.15862068965517245`, 0.16685010926969512`}, {
            0.15862068965517245`, 0.17557249}}], 
           LineBox[{{0.15862068965517245`, 0.17557249}, {0.15862068965517245`,
             0.18429487073030487`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1724137931034483, 0.2079568309950229}, {
            0.1724137931034483, 0.21708237}}], 
           LineBox[{{0.1724137931034483, 0.21708237}, {0.1724137931034483, 
            0.2262079090049771}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.18620689655172412`, 0.18334186850385856`}, {
            0.18620689655172412`, 0.1921379}}], 
           LineBox[{{0.18620689655172412`, 0.1921379}, {0.18620689655172412`, 
            0.20093393149614144`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.2, 0.1866578906116586}, {0.2, 0.19593495}}], 
           LineBox[{{0.2, 0.19593495}, {0.2, 0.2052120093883414}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.2, 0.15643066589744867`}, 
              Offset[{3, 0}, {-0.2, 0.15643066589744867`}]}, {{-0.2, 
              0.15643066589744867`}, 
              Offset[{-3, 0}, {-0.2, 0.15643066589744867`}]}, {{-0.2, 
              0.13770251410255133`}, 
              Offset[{3, 0}, {-0.2, 0.13770251410255133`}]}, {{-0.2, 
              0.13770251410255133`}, 
              Offset[{-3, 0}, {-0.2, 0.13770251410255133`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.18620689655172418`, 0.1431731125801833}, 
              Offset[{3, 0}, {-0.18620689655172418`, 
               0.1431731125801833}]}, {{-0.18620689655172418`, 
              0.1431731125801833}, 
              Offset[{-3, 0}, {-0.18620689655172418`, 
               0.1431731125801833}]}, {{-0.18620689655172418`, 
              0.1255486074198167}, 
              Offset[{3, 0}, {-0.18620689655172418`, 
               0.1255486074198167}]}, {{-0.18620689655172418`, 
              0.1255486074198167}, 
              Offset[{-3, 0}, {-0.18620689655172418`, 
               0.1255486074198167}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1724137931034483, 0.1626293260895673}, 
              Offset[{3, 0}, {-0.1724137931034483, 
               0.1626293260895673}]}, {{-0.1724137931034483, 
              0.1626293260895673}, 
              Offset[{-3, 0}, {-0.1724137931034483, 
               0.1626293260895673}]}, {{-0.1724137931034483, 
              0.14487895391043273`}, 
              Offset[{3, 0}, {-0.1724137931034483, 
               0.14487895391043273`}]}, {{-0.1724137931034483, 
              0.14487895391043273`}, 
              Offset[{-3, 0}, {-0.1724137931034483, 
               0.14487895391043273`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.15862068965517245`, 0.17194337456081782`}, 
              Offset[{3, 0}, {-0.15862068965517245`, 
               0.17194337456081782`}]}, {{-0.15862068965517245`, 
              0.17194337456081782`}, 
              Offset[{-3, 0}, {-0.15862068965517245`, 
               0.17194337456081782`}]}, {{-0.15862068965517245`, 
              0.15497338543918215`}, 
              Offset[{3, 0}, {-0.15862068965517245`, 
               0.15497338543918215`}]}, {{-0.15862068965517245`, 
              0.15497338543918215`}, 
              Offset[{-3, 0}, {-0.15862068965517245`, 
               0.15497338543918215`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.14482758620689656`, 0.1626441459676249}, 
              Offset[{3, 0}, {-0.14482758620689656`, 
               0.1626441459676249}]}, {{-0.14482758620689656`, 
              0.1626441459676249}, 
              Offset[{-3, 0}, {-0.14482758620689656`, 
               0.1626441459676249}]}, {{-0.14482758620689656`, 
              0.1452366740323751}, 
              Offset[{3, 0}, {-0.14482758620689656`, 
               0.1452366740323751}]}, {{-0.14482758620689656`, 
              0.1452366740323751}, 
              Offset[{-3, 0}, {-0.14482758620689656`, 
               0.1452366740323751}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.13103448275862067`, 0.13873070410675678`}, 
              Offset[{3, 0}, {-0.13103448275862067`, 
               0.13873070410675678`}]}, {{-0.13103448275862067`, 
              0.13873070410675678`}, 
              Offset[{-3, 0}, {-0.13103448275862067`, 
               0.13873070410675678`}]}, {{-0.13103448275862067`, 
              0.12103435589324321`}, 
              Offset[{3, 0}, {-0.13103448275862067`, 
               0.12103435589324321`}]}, {{-0.13103448275862067`, 
              0.12103435589324321`}, 
              Offset[{-3, 0}, {-0.13103448275862067`, 
               0.12103435589324321`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.11724137931034484`, 0.18271881397603154`}, 
              Offset[{3, 0}, {-0.11724137931034484`, 
               0.18271881397603154`}]}, {{-0.11724137931034484`, 
              0.18271881397603154`}, 
              Offset[{-3, 0}, {-0.11724137931034484`, 
               0.18271881397603154`}]}, {{-0.11724137931034484`, 
              0.16476806602396846`}, 
              Offset[{3, 0}, {-0.11724137931034484`, 
               0.16476806602396846`}]}, {{-0.11724137931034484`, 
              0.16476806602396846`}, 
              Offset[{-3, 0}, {-0.11724137931034484`, 
               0.16476806602396846`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.10344827586206896`, 0.18147002002674037`}, 
              Offset[{3, 0}, {-0.10344827586206896`, 
               0.18147002002674037`}]}, {{-0.10344827586206896`, 
              0.18147002002674037`}, 
              Offset[{-3, 0}, {-0.10344827586206896`, 
               0.18147002002674037`}]}, {{-0.10344827586206896`, 
              0.16372829997325963`}, 
              Offset[{3, 0}, {-0.10344827586206896`, 
               0.16372829997325963`}]}, {{-0.10344827586206896`, 
              0.16372829997325963`}, 
              Offset[{-3, 0}, {-0.10344827586206896`, 
               0.16372829997325963`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.08965517241379312, 0.2011086671610344}, 
              Offset[{3, 0}, {-0.08965517241379312, 
               0.2011086671610344}]}, {{-0.08965517241379312, 
              0.2011086671610344}, 
              Offset[{-3, 0}, {-0.08965517241379312, 
               0.2011086671610344}]}, {{-0.08965517241379312, 
              0.1833681328389656}, 
              Offset[{3, 0}, {-0.08965517241379312, 
               0.1833681328389656}]}, {{-0.08965517241379312, 
              0.1833681328389656}, 
              Offset[{-3, 0}, {-0.08965517241379312, 
               0.1833681328389656}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07586206896551725, 0.1894942178845655}, 
              Offset[{3, 0}, {-0.07586206896551725, 
               0.1894942178845655}]}, {{-0.07586206896551725, 
              0.1894942178845655}, 
              Offset[{-3, 0}, {-0.07586206896551725, 
               0.1894942178845655}]}, {{-0.07586206896551725, 
              0.1706121821154345}, 
              Offset[{3, 0}, {-0.07586206896551725, 
               0.1706121821154345}]}, {{-0.07586206896551725, 
              0.1706121821154345}, 
              Offset[{-3, 0}, {-0.07586206896551725, 
               0.1706121821154345}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.06206896551724138, 0.1936411654983034}, 
              Offset[{3, 0}, {-0.06206896551724138, 
               0.1936411654983034}]}, {{-0.06206896551724138, 
              0.1936411654983034}, 
              Offset[{-3, 0}, {-0.06206896551724138, 
               0.1936411654983034}]}, {{-0.06206896551724138, 
              0.1763614745016966}, 
              Offset[{3, 0}, {-0.06206896551724138, 
               0.1763614745016966}]}, {{-0.06206896551724138, 
              0.1763614745016966}, 
              Offset[{-3, 0}, {-0.06206896551724138, 
               0.1763614745016966}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.04827586206896553, 0.18547054052512685`}, 
              Offset[{3, 0}, {-0.04827586206896553, 
               0.18547054052512685`}]}, {{-0.04827586206896553, 
              0.18547054052512685`}, 
              Offset[{-3, 0}, {-0.04827586206896553, 
               0.18547054052512685`}]}, {{-0.04827586206896553, 
              0.16770103947487314`}, 
              Offset[{3, 0}, {-0.04827586206896553, 
               0.16770103947487314`}]}, {{-0.04827586206896553, 
              0.16770103947487314`}, 
              Offset[{-3, 0}, {-0.04827586206896553, 
               0.16770103947487314`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03448275862068967, 0.1680465219671378}, 
              Offset[{3, 0}, {-0.03448275862068967, 
               0.1680465219671378}]}, {{-0.03448275862068967, 
              0.1680465219671378}, 
              Offset[{-3, 0}, {-0.03448275862068967, 
               0.1680465219671378}]}, {{-0.03448275862068967, 
              0.15047727803286223`}, 
              Offset[{3, 0}, {-0.03448275862068967, 
               0.15047727803286223`}]}, {{-0.03448275862068967, 
              0.15047727803286223`}, 
              Offset[{-3, 0}, {-0.03448275862068967, 
               0.15047727803286223`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.02068965517241378, 0.17908979465465785`}, 
              Offset[{3, 0}, {-0.02068965517241378, 
               0.17908979465465785`}]}, {{-0.02068965517241378, 
              0.17908979465465785`}, 
              Offset[{-3, 0}, {-0.02068965517241378, 
               0.17908979465465785`}]}, {{-0.02068965517241378, 
              0.16035816534534214`}, 
              Offset[{3, 0}, {-0.02068965517241378, 
               0.16035816534534214`}]}, {{-0.02068965517241378, 
              0.16035816534534214`}, 
              Offset[{-3, 0}, {-0.02068965517241378, 
               0.16035816534534214`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.006896551724137945, 0.17497885136584393`}, 
              Offset[{3, 0}, {-0.006896551724137945, 
               0.17497885136584393`}]}, {{-0.006896551724137945, 
              0.17497885136584393`}, 
              Offset[{-3, 0}, {-0.006896551724137945, 
               0.17497885136584393`}]}, {{-0.006896551724137945, 
              0.15746402863415607`}, 
              Offset[{3, 0}, {-0.006896551724137945, 
               0.15746402863415607`}]}, {{-0.006896551724137945, 
              0.15746402863415607`}, 
              Offset[{-3, 0}, {-0.006896551724137945, 
               0.15746402863415607`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.006896551724137945, 0.20335312130273836`}, 
              Offset[{3, 0}, {0.006896551724137945, 
               0.20335312130273836`}]}, {{0.006896551724137945, 
              0.20335312130273836`}, 
              Offset[{-3, 0}, {0.006896551724137945, 
               0.20335312130273836`}]}, {{0.006896551724137945, 
              0.18493753869726165`}, 
              Offset[{3, 0}, {0.006896551724137945, 
               0.18493753869726165`}]}, {{0.006896551724137945, 
              0.18493753869726165`}, 
              Offset[{-3, 0}, {0.006896551724137945, 
               0.18493753869726165`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.02068965517241378, 0.21653699781291938`}, 
              Offset[{3, 0}, {0.02068965517241378, 0.21653699781291938`}]}, {{
              0.02068965517241378, 0.21653699781291938`}, 
              Offset[{-3, 0}, {0.02068965517241378, 
               0.21653699781291938`}]}, {{0.02068965517241378, 
              0.19832342218708063`}, 
              Offset[{3, 0}, {0.02068965517241378, 0.19832342218708063`}]}, {{
              0.02068965517241378, 0.19832342218708063`}, 
              Offset[{-3, 0}, {0.02068965517241378, 
               0.19832342218708063`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.03448275862068964, 0.19682196103774507`}, 
              Offset[{3, 0}, {0.03448275862068964, 0.19682196103774507`}]}, {{
              0.03448275862068964, 0.19682196103774507`}, 
              Offset[{-3, 0}, {0.03448275862068964, 
               0.19682196103774507`}]}, {{0.03448275862068964, 
              0.17851131896225492`}, 
              Offset[{3, 0}, {0.03448275862068964, 0.17851131896225492`}]}, {{
              0.03448275862068964, 0.17851131896225492`}, 
              Offset[{-3, 0}, {0.03448275862068964, 
               0.17851131896225492`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.04827586206896553, 0.17894636112765172`}, 
              Offset[{3, 0}, {0.04827586206896553, 0.17894636112765172`}]}, {{
              0.04827586206896553, 0.17894636112765172`}, 
              Offset[{-3, 0}, {0.04827586206896553, 
               0.17894636112765172`}]}, {{0.04827586206896553, 
              0.16118565887234826`}, 
              Offset[{3, 0}, {0.04827586206896553, 0.16118565887234826`}]}, {{
              0.04827586206896553, 0.16118565887234826`}, 
              Offset[{-3, 0}, {0.04827586206896553, 
               0.16118565887234826`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.06206896551724138, 0.13745085814222083`}, 
              Offset[{3, 0}, {0.06206896551724138, 0.13745085814222083`}]}, {{
              0.06206896551724138, 0.13745085814222083`}, 
              Offset[{-3, 0}, {0.06206896551724138, 
               0.13745085814222083`}]}, {{0.06206896551724138, 
              0.12015126185777915`}, 
              Offset[{3, 0}, {0.06206896551724138, 0.12015126185777915`}]}, {{
              0.06206896551724138, 0.12015126185777915`}, 
              Offset[{-3, 0}, {0.06206896551724138, 
               0.12015126185777915`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07586206896551728, 0.15028610582526328`}, 
              Offset[{3, 0}, {0.07586206896551728, 0.15028610582526328`}]}, {{
              0.07586206896551728, 0.15028610582526328`}, 
              Offset[{-3, 0}, {0.07586206896551728, 
               0.15028610582526328`}]}, {{0.07586206896551728, 
              0.1326309941747367}, 
              Offset[{3, 0}, {0.07586206896551728, 0.1326309941747367}]}, {{
              0.07586206896551728, 0.1326309941747367}, 
              Offset[{-3, 0}, {0.07586206896551728, 
               0.1326309941747367}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.08965517241379312, 0.18636509593471334`}, 
              Offset[{3, 0}, {0.08965517241379312, 0.18636509593471334`}]}, {{
              0.08965517241379312, 0.18636509593471334`}, 
              Offset[{-3, 0}, {0.08965517241379312, 
               0.18636509593471334`}]}, {{0.08965517241379312, 
              0.16914868406528666`}, 
              Offset[{3, 0}, {0.08965517241379312, 0.16914868406528666`}]}, {{
              0.08965517241379312, 0.16914868406528666`}, 
              Offset[{-3, 0}, {0.08965517241379312, 
               0.16914868406528666`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.10344827586206895`, 0.19079146952917805`}, 
              Offset[{3, 0}, {0.10344827586206895`, 
               0.19079146952917805`}]}, {{0.10344827586206895`, 
              0.19079146952917805`}, 
              Offset[{-3, 0}, {0.10344827586206895`, 
               0.19079146952917805`}]}, {{0.10344827586206895`, 
              0.17354769047082194`}, 
              Offset[{3, 0}, {0.10344827586206895`, 
               0.17354769047082194`}]}, {{0.10344827586206895`, 
              0.17354769047082194`}, 
              Offset[{-3, 0}, {0.10344827586206895`, 
               0.17354769047082194`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.11724137931034484`, 0.19611279370308424`}, 
              Offset[{3, 0}, {0.11724137931034484`, 
               0.19611279370308424`}]}, {{0.11724137931034484`, 
              0.19611279370308424`}, 
              Offset[{-3, 0}, {0.11724137931034484`, 
               0.19611279370308424`}]}, {{0.11724137931034484`, 
              0.17853208629691578`}, 
              Offset[{3, 0}, {0.11724137931034484`, 
               0.17853208629691578`}]}, {{0.11724137931034484`, 
              0.17853208629691578`}, 
              Offset[{-3, 0}, {0.11724137931034484`, 
               0.17853208629691578`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.13103448275862067`, 0.2184565351361223}, 
              Offset[{3, 0}, {0.13103448275862067`, 0.2184565351361223}]}, {{
              0.13103448275862067`, 0.2184565351361223}, 
              Offset[{-3, 0}, {0.13103448275862067`, 0.2184565351361223}]}, {{
              0.13103448275862067`, 0.20082120486387772`}, 
              Offset[{3, 0}, {0.13103448275862067`, 
               0.20082120486387772`}]}, {{0.13103448275862067`, 
              0.20082120486387772`}, 
              Offset[{-3, 0}, {0.13103448275862067`, 
               0.20082120486387772`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.14482758620689656`, 0.21657727858754805`}, 
              Offset[{3, 0}, {0.14482758620689656`, 
               0.21657727858754805`}]}, {{0.14482758620689656`, 
              0.21657727858754805`}, 
              Offset[{-3, 0}, {0.14482758620689656`, 
               0.21657727858754805`}]}, {{0.14482758620689656`, 
              0.19896862141245197`}, 
              Offset[{3, 0}, {0.14482758620689656`, 
               0.19896862141245197`}]}, {{0.14482758620689656`, 
              0.19896862141245197`}, 
              Offset[{-3, 0}, {0.14482758620689656`, 
               0.19896862141245197`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.15862068965517245`, 0.18429487073030487`}, 
              Offset[{3, 0}, {0.15862068965517245`, 
               0.18429487073030487`}]}, {{0.15862068965517245`, 
              0.18429487073030487`}, 
              Offset[{-3, 0}, {0.15862068965517245`, 
               0.18429487073030487`}]}, {{0.15862068965517245`, 
              0.16685010926969512`}, 
              Offset[{3, 0}, {0.15862068965517245`, 
               0.16685010926969512`}]}, {{0.15862068965517245`, 
              0.16685010926969512`}, 
              Offset[{-3, 0}, {0.15862068965517245`, 
               0.16685010926969512`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1724137931034483, 0.2262079090049771}, 
              Offset[{3, 0}, {0.1724137931034483, 0.2262079090049771}]}, {{
              0.1724137931034483, 0.2262079090049771}, 
              Offset[{-3, 0}, {0.1724137931034483, 0.2262079090049771}]}, {{
              0.1724137931034483, 0.2079568309950229}, 
              Offset[{3, 0}, {0.1724137931034483, 0.2079568309950229}]}, {{
              0.1724137931034483, 0.2079568309950229}, 
              Offset[{-3, 0}, {0.1724137931034483, 
               0.2079568309950229}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.18620689655172412`, 0.20093393149614144`}, 
              Offset[{3, 0}, {0.18620689655172412`, 
               0.20093393149614144`}]}, {{0.18620689655172412`, 
              0.20093393149614144`}, 
              Offset[{-3, 0}, {0.18620689655172412`, 
               0.20093393149614144`}]}, {{0.18620689655172412`, 
              0.18334186850385856`}, 
              Offset[{3, 0}, {0.18620689655172412`, 
               0.18334186850385856`}]}, {{0.18620689655172412`, 
              0.18334186850385856`}, 
              Offset[{-3, 0}, {0.18620689655172412`, 
               0.18334186850385856`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.2, 0.2052120093883414}, 
              Offset[{3, 0}, {0.2, 0.2052120093883414}]}, {{0.2, 
              0.2052120093883414}, 
              Offset[{-3, 0}, {0.2, 0.2052120093883414}]}, {{0.2, 
              0.1866578906116586}, 
              Offset[{3, 0}, {0.2, 0.1866578906116586}]}, {{0.2, 
              0.1866578906116586}, 
              Offset[{-3, 0}, {0.2, 0.1866578906116586}]}}], {{{1., 0.}, {0., 
            1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[155, 256], 0.60546875], 
        NCache[
         Rational[7, 8], 0.875], 
        NCache[
         Rational[241, 256], 0.94140625]], PointSize[0.007333333333333334], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[155, 256], 
              Rational[7, 8], 
              Rational[241, 256]]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQeDk/jN6hj+FLx+y54mqXbng6vH9t/8e
n7rH6KB9jVTizuWCx/ZXRpaZmq87bP/ulsvJdb5H9h/fputm8uaIfdxsjZtb
Ow/tzz5rezBwy2H7c9E8L/ccPbC/63fowr/zD9g3WDz42M68b//CZxFzLG2P
2YNMm1a9a3+q/qGNu8SP2btY5Rsu+bxt/+O2likus0/Yq+02C9yUvXl/t/LR
bb+5j9vzVfx52HB8/X7/L3298uuO21+p7Facu33F/tTGuh8xs47Zz6gGOXDh
/qyb/5duTDpiv+FXkONq/an735jufN+886g9w8/DjP32NftvXY1o2OcG59sH
bGkSPHjzBEy9vV2T8A6h3lP2UyDm2XdcXvOglPUEzD57CZs+8Z1HjsLcY//8
veGs3poD9hoQ99pPXfUvKED6EMw/9kFqM+7tOXDMPgHiX/t/HWZGoYHHYeFh
v3D92Ra9X8dh4WUvn+nvW3T1FCw87dU051/xnXEKFt72H70CTmtUHoPFhz2j
2I3nUSdP23NB4ste1zqz7ef0E/bQ+LQ/FmVUmypy0h4Awhj/IA==
        "]]}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.007333333333333334], 
        AbsoluteThickness[1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[155, 256], 0.60546875], 
         NCache[
          Rational[7, 8], 0.875], 
         NCache[
          Rational[241, 256], 0.94140625]], PointSize[0.007333333333333334], 
        AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{{
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.2, 0.034976027994691045`}, {-0.2, 0.04300056}}], 
           LineBox[{{-0.2, 0.04300056}, {-0.2, 0.051025092005308956`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.18620689655172418`, 
            0.017506517603124147`}, {-0.18620689655172418`, 0.02533676}}], 
           LineBox[{{-0.18620689655172418`, 
            0.02533676}, {-0.18620689655172418`, 0.03316700239687585}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.1724137931034483, 
            0.024549489933571797`}, {-0.1724137931034483, 0.03262404}}], 
           LineBox[{{-0.1724137931034483, 0.03262404}, {-0.1724137931034483, 
            0.0406985900664282}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.15862068965517245`, 
            0.01210351407784552}, {-0.15862068965517245`, 0.02008893}}], 
           LineBox[{{-0.15862068965517245`, 
            0.02008893}, {-0.15862068965517245`, 0.028074345922154485`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.14482758620689656`, 
            0.02139936933141519}, {-0.14482758620689656`, 0.02935532}}], 
           LineBox[{{-0.14482758620689656`, 
            0.02935532}, {-0.14482758620689656`, 0.03731127066858481}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.13103448275862067`, 
            0.03703722234021057}, {-0.13103448275862067`, 0.04499938}}], 
           LineBox[{{-0.13103448275862067`, 
            0.04499938}, {-0.13103448275862067`, 0.05296153765978943}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.11724137931034484`, 
            0.018436162534000655`}, {-0.11724137931034484`, 0.02646248}}], 
           LineBox[{{-0.11724137931034484`, 
            0.02646248}, {-0.11724137931034484`, 0.034488797465999345`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.10344827586206896`, 
            0.02183067757053824}, {-0.10344827586206896`, 0.02989274}}], 
           LineBox[{{-0.10344827586206896`, 
            0.02989274}, {-0.10344827586206896`, 0.03795480242946176}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.08965517241379312, 
            0.026040897235315746`}, {-0.08965517241379312, 0.03408225}}], 
           LineBox[{{-0.08965517241379312, 0.03408225}, {-0.08965517241379312,
             0.042123602764684256`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.07586206896551725, 
            0.03908451487992688}, {-0.07586206896551725, 0.04692555}}], 
           LineBox[{{-0.07586206896551725, 0.04692555}, {-0.07586206896551725,
             0.054766585120073125`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.06206896551724138, 
            0.025703183644482867`}, {-0.06206896551724138, 0.03374373}}], 
           LineBox[{{-0.06206896551724138, 0.03374373}, {-0.06206896551724138,
             0.04178427635551713}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.04827586206896553, 
            0.0192869560249083}, {-0.04827586206896553, 0.02738046}}], 
           LineBox[{{-0.04827586206896553, 0.02738046}, {-0.04827586206896553,
             0.0354739639750917}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.03448275862068967, 
            0.01791589870807349}, {-0.03448275862068967, 0.02616187}}], 
           LineBox[{{-0.03448275862068967, 0.02616187}, {-0.03448275862068967,
             0.03440784129192651}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.02068965517241378, 
            0.004802276170655151}, {-0.02068965517241378, 0.01317065}}], 
           LineBox[{{-0.02068965517241378, 0.01317065}, {-0.02068965517241378,
             0.02153902382934485}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{-0.006896551724137945, 
            0.036645000919530386`}, {-0.006896551724137945, 0.04483653}}], 
           LineBox[{{-0.006896551724137945, 
            0.04483653}, {-0.006896551724137945, 0.05302805908046961}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.006896551724137945, 0.02479819312232547}, {
            0.006896551724137945, 0.03295839}}], 
           LineBox[{{0.006896551724137945, 0.03295839}, {0.006896551724137945,
             0.04111858687767453}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.02068965517241378, 0.03516085045649843}, {
            0.02068965517241378, 0.04297911}}], 
           LineBox[{{0.02068965517241378, 0.04297911}, {0.02068965517241378, 
            0.05079736954350157}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.03448275862068964, 0.03787183421101732}, {
            0.03448275862068964, 0.04608901}}], 
           LineBox[{{0.03448275862068964, 0.04608901}, {0.03448275862068964, 
            0.05430618578898268}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.04827586206896553, 0.010179057841972249`}, {
            0.04827586206896553, 0.01815433}}], 
           LineBox[{{0.04827586206896553, 0.01815433}, {0.04827586206896553, 
            0.026129602158027752`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.06206896551724138, 0.030047648799447428`}, {
            0.06206896551724138, 0.03826753}}], 
           LineBox[{{0.06206896551724138, 0.03826753}, {0.06206896551724138, 
            0.046487411200552574`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.07586206896551728, 0.030271592935101}, {
            0.07586206896551728, 0.0382687}}], 
           LineBox[{{0.07586206896551728, 0.0382687}, {0.07586206896551728, 
            0.04626580706489901}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.08965517241379312, 0.03870785312990602}, {
            0.08965517241379312, 0.04656355}}], 
           LineBox[{{0.08965517241379312, 0.04656355}, {0.08965517241379312, 
            0.05441924687009399}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.10344827586206895`, 0.035191595724890785`}, {
            0.10344827586206895`, 0.04337932}}], 
           LineBox[{{0.10344827586206895`, 0.04337932}, {0.10344827586206895`,
             0.05156704427510921}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.11724137931034484`, 0.04258354734351987}, {
            0.11724137931034484`, 0.05057103}}], 
           LineBox[{{0.11724137931034484`, 0.05057103}, {0.11724137931034484`,
             0.058558512656480134`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.13103448275862067`, 0.043286636294139924`}, {
            0.13103448275862067`, 0.05149186}}], 
           LineBox[{{0.13103448275862067`, 0.05149186}, {0.13103448275862067`,
             0.05969708370586008}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.14482758620689656`, 0.030691689141805072`}, {
            0.14482758620689656`, 0.03859538}}], 
           LineBox[{{0.14482758620689656`, 0.03859538}, {0.14482758620689656`,
             0.04649907085819492}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.15862068965517245`, 0.037328213577113564`}, {
            0.15862068965517245`, 0.04526247}}], 
           LineBox[{{0.15862068965517245`, 0.04526247}, {0.15862068965517245`,
             0.053196726422886434`}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.1724137931034483, 0.05362080129524625}, {
            0.1724137931034483, 0.06141724}}], 
           LineBox[{{0.1724137931034483, 0.06141724}, {0.1724137931034483, 
            0.06921367870475376}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.18620689655172412`, 0.04108549511605856}, {
            0.18620689655172412`, 0.04913849}}], 
           LineBox[{{0.18620689655172412`, 0.04913849}, {0.18620689655172412`,
             0.05719148488394144}}]}},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{{}, {
           LineBox[{{0.2, 0.04466386886681403}, {0.2, 0.05260945}}], 
           LineBox[{{0.2, 0.05260945}, {0.2, 0.06055503113318597}}]}},
         Antialiasing->False]}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.2, 0.051025092005308956`}, 
              Offset[{3, 0}, {-0.2, 0.051025092005308956`}]}, {{-0.2, 
              0.051025092005308956`}, 
              Offset[{-3, 0}, {-0.2, 0.051025092005308956`}]}, {{-0.2, 
              0.034976027994691045`}, 
              Offset[{3, 0}, {-0.2, 0.034976027994691045`}]}, {{-0.2, 
              0.034976027994691045`}, 
              Offset[{-3, 0}, {-0.2, 0.034976027994691045`}]}}], {{{1., 0.}, {
            0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.18620689655172418`, 0.03316700239687585}, 
              Offset[{3, 0}, {-0.18620689655172418`, 
               0.03316700239687585}]}, {{-0.18620689655172418`, 
              0.03316700239687585}, 
              Offset[{-3, 0}, {-0.18620689655172418`, 
               0.03316700239687585}]}, {{-0.18620689655172418`, 
              0.017506517603124147`}, 
              Offset[{3, 0}, {-0.18620689655172418`, 
               0.017506517603124147`}]}, {{-0.18620689655172418`, 
              0.017506517603124147`}, 
              Offset[{-3, 0}, {-0.18620689655172418`, 
               0.017506517603124147`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.1724137931034483, 0.0406985900664282}, 
              Offset[{3, 0}, {-0.1724137931034483, 
               0.0406985900664282}]}, {{-0.1724137931034483, 
              0.0406985900664282}, 
              Offset[{-3, 0}, {-0.1724137931034483, 
               0.0406985900664282}]}, {{-0.1724137931034483, 
              0.024549489933571797`}, 
              Offset[{3, 0}, {-0.1724137931034483, 
               0.024549489933571797`}]}, {{-0.1724137931034483, 
              0.024549489933571797`}, 
              Offset[{-3, 0}, {-0.1724137931034483, 
               0.024549489933571797`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.15862068965517245`, 0.028074345922154485`}, 
              Offset[{3, 0}, {-0.15862068965517245`, 
               0.028074345922154485`}]}, {{-0.15862068965517245`, 
              0.028074345922154485`}, 
              Offset[{-3, 0}, {-0.15862068965517245`, 
               0.028074345922154485`}]}, {{-0.15862068965517245`, 
              0.01210351407784552}, 
              Offset[{3, 0}, {-0.15862068965517245`, 
               0.01210351407784552}]}, {{-0.15862068965517245`, 
              0.01210351407784552}, 
              Offset[{-3, 0}, {-0.15862068965517245`, 
               0.01210351407784552}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.14482758620689656`, 0.03731127066858481}, 
              Offset[{3, 0}, {-0.14482758620689656`, 
               0.03731127066858481}]}, {{-0.14482758620689656`, 
              0.03731127066858481}, 
              Offset[{-3, 0}, {-0.14482758620689656`, 
               0.03731127066858481}]}, {{-0.14482758620689656`, 
              0.02139936933141519}, 
              Offset[{3, 0}, {-0.14482758620689656`, 
               0.02139936933141519}]}, {{-0.14482758620689656`, 
              0.02139936933141519}, 
              Offset[{-3, 0}, {-0.14482758620689656`, 
               0.02139936933141519}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.13103448275862067`, 0.05296153765978943}, 
              Offset[{3, 0}, {-0.13103448275862067`, 
               0.05296153765978943}]}, {{-0.13103448275862067`, 
              0.05296153765978943}, 
              Offset[{-3, 0}, {-0.13103448275862067`, 
               0.05296153765978943}]}, {{-0.13103448275862067`, 
              0.03703722234021057}, 
              Offset[{3, 0}, {-0.13103448275862067`, 
               0.03703722234021057}]}, {{-0.13103448275862067`, 
              0.03703722234021057}, 
              Offset[{-3, 0}, {-0.13103448275862067`, 
               0.03703722234021057}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.11724137931034484`, 0.034488797465999345`}, 
              Offset[{3, 0}, {-0.11724137931034484`, 
               0.034488797465999345`}]}, {{-0.11724137931034484`, 
              0.034488797465999345`}, 
              Offset[{-3, 0}, {-0.11724137931034484`, 
               0.034488797465999345`}]}, {{-0.11724137931034484`, 
              0.018436162534000655`}, 
              Offset[{3, 0}, {-0.11724137931034484`, 
               0.018436162534000655`}]}, {{-0.11724137931034484`, 
              0.018436162534000655`}, 
              Offset[{-3, 0}, {-0.11724137931034484`, 
               0.018436162534000655`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.10344827586206896`, 0.03795480242946176}, 
              Offset[{3, 0}, {-0.10344827586206896`, 
               0.03795480242946176}]}, {{-0.10344827586206896`, 
              0.03795480242946176}, 
              Offset[{-3, 0}, {-0.10344827586206896`, 
               0.03795480242946176}]}, {{-0.10344827586206896`, 
              0.02183067757053824}, 
              Offset[{3, 0}, {-0.10344827586206896`, 
               0.02183067757053824}]}, {{-0.10344827586206896`, 
              0.02183067757053824}, 
              Offset[{-3, 0}, {-0.10344827586206896`, 
               0.02183067757053824}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.08965517241379312, 0.042123602764684256`}, 
              Offset[{3, 0}, {-0.08965517241379312, 
               0.042123602764684256`}]}, {{-0.08965517241379312, 
              0.042123602764684256`}, 
              Offset[{-3, 0}, {-0.08965517241379312, 
               0.042123602764684256`}]}, {{-0.08965517241379312, 
              0.026040897235315746`}, 
              Offset[{3, 0}, {-0.08965517241379312, 
               0.026040897235315746`}]}, {{-0.08965517241379312, 
              0.026040897235315746`}, 
              Offset[{-3, 0}, {-0.08965517241379312, 
               0.026040897235315746`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.07586206896551725, 0.054766585120073125`}, 
              Offset[{3, 0}, {-0.07586206896551725, 
               0.054766585120073125`}]}, {{-0.07586206896551725, 
              0.054766585120073125`}, 
              Offset[{-3, 0}, {-0.07586206896551725, 
               0.054766585120073125`}]}, {{-0.07586206896551725, 
              0.03908451487992688}, 
              Offset[{3, 0}, {-0.07586206896551725, 
               0.03908451487992688}]}, {{-0.07586206896551725, 
              0.03908451487992688}, 
              Offset[{-3, 0}, {-0.07586206896551725, 
               0.03908451487992688}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.06206896551724138, 0.04178427635551713}, 
              Offset[{3, 0}, {-0.06206896551724138, 
               0.04178427635551713}]}, {{-0.06206896551724138, 
              0.04178427635551713}, 
              Offset[{-3, 0}, {-0.06206896551724138, 
               0.04178427635551713}]}, {{-0.06206896551724138, 
              0.025703183644482867`}, 
              Offset[{3, 0}, {-0.06206896551724138, 
               0.025703183644482867`}]}, {{-0.06206896551724138, 
              0.025703183644482867`}, 
              Offset[{-3, 0}, {-0.06206896551724138, 
               0.025703183644482867`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.04827586206896553, 0.0354739639750917}, 
              Offset[{3, 0}, {-0.04827586206896553, 
               0.0354739639750917}]}, {{-0.04827586206896553, 
              0.0354739639750917}, 
              Offset[{-3, 0}, {-0.04827586206896553, 
               0.0354739639750917}]}, {{-0.04827586206896553, 
              0.0192869560249083}, 
              Offset[{3, 0}, {-0.04827586206896553, 
               0.0192869560249083}]}, {{-0.04827586206896553, 
              0.0192869560249083}, 
              Offset[{-3, 0}, {-0.04827586206896553, 
               0.0192869560249083}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.03448275862068967, 0.03440784129192651}, 
              Offset[{3, 0}, {-0.03448275862068967, 
               0.03440784129192651}]}, {{-0.03448275862068967, 
              0.03440784129192651}, 
              Offset[{-3, 0}, {-0.03448275862068967, 
               0.03440784129192651}]}, {{-0.03448275862068967, 
              0.01791589870807349}, 
              Offset[{3, 0}, {-0.03448275862068967, 
               0.01791589870807349}]}, {{-0.03448275862068967, 
              0.01791589870807349}, 
              Offset[{-3, 0}, {-0.03448275862068967, 
               0.01791589870807349}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.02068965517241378, 0.02153902382934485}, 
              Offset[{3, 0}, {-0.02068965517241378, 
               0.02153902382934485}]}, {{-0.02068965517241378, 
              0.02153902382934485}, 
              Offset[{-3, 0}, {-0.02068965517241378, 
               0.02153902382934485}]}, {{-0.02068965517241378, 
              0.004802276170655151}, 
              Offset[{3, 0}, {-0.02068965517241378, 
               0.004802276170655151}]}, {{-0.02068965517241378, 
              0.004802276170655151}, 
              Offset[{-3, 0}, {-0.02068965517241378, 
               0.004802276170655151}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{-0.006896551724137945, 0.05302805908046961}, 
              Offset[{3, 0}, {-0.006896551724137945, 
               0.05302805908046961}]}, {{-0.006896551724137945, 
              0.05302805908046961}, 
              Offset[{-3, 0}, {-0.006896551724137945, 0.05302805908046961}]}, 
             {{-0.006896551724137945, 0.036645000919530386`}, 
              Offset[{3, 0}, {-0.006896551724137945, 
               0.036645000919530386`}]}, {{-0.006896551724137945, 
              0.036645000919530386`}, 
              Offset[{-3, 0}, {-0.006896551724137945, 
               0.036645000919530386`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.006896551724137945, 0.04111858687767453}, 
              Offset[{3, 0}, {0.006896551724137945, 0.04111858687767453}]}, {{
              0.006896551724137945, 0.04111858687767453}, 
              Offset[{-3, 0}, {0.006896551724137945, 
               0.04111858687767453}]}, {{0.006896551724137945, 
              0.02479819312232547}, 
              Offset[{3, 0}, {0.006896551724137945, 0.02479819312232547}]}, {{
              0.006896551724137945, 0.02479819312232547}, 
              Offset[{-3, 0}, {0.006896551724137945, 
               0.02479819312232547}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.02068965517241378, 0.05079736954350157}, 
              Offset[{3, 0}, {0.02068965517241378, 0.05079736954350157}]}, {{
              0.02068965517241378, 0.05079736954350157}, 
              Offset[{-3, 0}, {0.02068965517241378, 0.05079736954350157}]}, {{
              0.02068965517241378, 0.03516085045649843}, 
              Offset[{3, 0}, {0.02068965517241378, 0.03516085045649843}]}, {{
              0.02068965517241378, 0.03516085045649843}, 
              Offset[{-3, 0}, {0.02068965517241378, 
               0.03516085045649843}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.03448275862068964, 0.05430618578898268}, 
              Offset[{3, 0}, {0.03448275862068964, 0.05430618578898268}]}, {{
              0.03448275862068964, 0.05430618578898268}, 
              Offset[{-3, 0}, {0.03448275862068964, 0.05430618578898268}]}, {{
              0.03448275862068964, 0.03787183421101732}, 
              Offset[{3, 0}, {0.03448275862068964, 0.03787183421101732}]}, {{
              0.03448275862068964, 0.03787183421101732}, 
              Offset[{-3, 0}, {0.03448275862068964, 
               0.03787183421101732}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.04827586206896553, 0.026129602158027752`}, 
              Offset[{3, 0}, {0.04827586206896553, 
               0.026129602158027752`}]}, {{0.04827586206896553, 
              0.026129602158027752`}, 
              Offset[{-3, 0}, {0.04827586206896553, 
               0.026129602158027752`}]}, {{0.04827586206896553, 
              0.010179057841972249`}, 
              Offset[{3, 0}, {0.04827586206896553, 
               0.010179057841972249`}]}, {{0.04827586206896553, 
              0.010179057841972249`}, 
              Offset[{-3, 0}, {0.04827586206896553, 
               0.010179057841972249`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.06206896551724138, 0.046487411200552574`}, 
              Offset[{3, 0}, {0.06206896551724138, 
               0.046487411200552574`}]}, {{0.06206896551724138, 
              0.046487411200552574`}, 
              Offset[{-3, 0}, {0.06206896551724138, 
               0.046487411200552574`}]}, {{0.06206896551724138, 
              0.030047648799447428`}, 
              Offset[{3, 0}, {0.06206896551724138, 
               0.030047648799447428`}]}, {{0.06206896551724138, 
              0.030047648799447428`}, 
              Offset[{-3, 0}, {0.06206896551724138, 
               0.030047648799447428`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.07586206896551728, 0.04626580706489901}, 
              Offset[{3, 0}, {0.07586206896551728, 0.04626580706489901}]}, {{
              0.07586206896551728, 0.04626580706489901}, 
              Offset[{-3, 0}, {0.07586206896551728, 0.04626580706489901}]}, {{
              0.07586206896551728, 0.030271592935101}, 
              Offset[{3, 0}, {0.07586206896551728, 0.030271592935101}]}, {{
              0.07586206896551728, 0.030271592935101}, 
              Offset[{-3, 0}, {0.07586206896551728, 
               0.030271592935101}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.08965517241379312, 0.05441924687009399}, 
              Offset[{3, 0}, {0.08965517241379312, 0.05441924687009399}]}, {{
              0.08965517241379312, 0.05441924687009399}, 
              Offset[{-3, 0}, {0.08965517241379312, 0.05441924687009399}]}, {{
              0.08965517241379312, 0.03870785312990602}, 
              Offset[{3, 0}, {0.08965517241379312, 0.03870785312990602}]}, {{
              0.08965517241379312, 0.03870785312990602}, 
              Offset[{-3, 0}, {0.08965517241379312, 
               0.03870785312990602}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.10344827586206895`, 0.05156704427510921}, 
              Offset[{3, 0}, {0.10344827586206895`, 0.05156704427510921}]}, {{
              0.10344827586206895`, 0.05156704427510921}, 
              Offset[{-3, 0}, {0.10344827586206895`, 
               0.05156704427510921}]}, {{0.10344827586206895`, 
              0.035191595724890785`}, 
              Offset[{3, 0}, {0.10344827586206895`, 
               0.035191595724890785`}]}, {{0.10344827586206895`, 
              0.035191595724890785`}, 
              Offset[{-3, 0}, {0.10344827586206895`, 
               0.035191595724890785`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.11724137931034484`, 0.058558512656480134`}, 
              Offset[{3, 0}, {0.11724137931034484`, 
               0.058558512656480134`}]}, {{0.11724137931034484`, 
              0.058558512656480134`}, 
              Offset[{-3, 0}, {0.11724137931034484`, 
               0.058558512656480134`}]}, {{0.11724137931034484`, 
              0.04258354734351987}, 
              Offset[{3, 0}, {0.11724137931034484`, 0.04258354734351987}]}, {{
              0.11724137931034484`, 0.04258354734351987}, 
              Offset[{-3, 0}, {0.11724137931034484`, 
               0.04258354734351987}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.13103448275862067`, 0.05969708370586008}, 
              Offset[{3, 0}, {0.13103448275862067`, 0.05969708370586008}]}, {{
              0.13103448275862067`, 0.05969708370586008}, 
              Offset[{-3, 0}, {0.13103448275862067`, 
               0.05969708370586008}]}, {{0.13103448275862067`, 
              0.043286636294139924`}, 
              Offset[{3, 0}, {0.13103448275862067`, 
               0.043286636294139924`}]}, {{0.13103448275862067`, 
              0.043286636294139924`}, 
              Offset[{-3, 0}, {0.13103448275862067`, 
               0.043286636294139924`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.14482758620689656`, 0.04649907085819492}, 
              Offset[{3, 0}, {0.14482758620689656`, 0.04649907085819492}]}, {{
              0.14482758620689656`, 0.04649907085819492}, 
              Offset[{-3, 0}, {0.14482758620689656`, 
               0.04649907085819492}]}, {{0.14482758620689656`, 
              0.030691689141805072`}, 
              Offset[{3, 0}, {0.14482758620689656`, 
               0.030691689141805072`}]}, {{0.14482758620689656`, 
              0.030691689141805072`}, 
              Offset[{-3, 0}, {0.14482758620689656`, 
               0.030691689141805072`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.15862068965517245`, 0.053196726422886434`}, 
              Offset[{3, 0}, {0.15862068965517245`, 
               0.053196726422886434`}]}, {{0.15862068965517245`, 
              0.053196726422886434`}, 
              Offset[{-3, 0}, {0.15862068965517245`, 
               0.053196726422886434`}]}, {{0.15862068965517245`, 
              0.037328213577113564`}, 
              Offset[{3, 0}, {0.15862068965517245`, 
               0.037328213577113564`}]}, {{0.15862068965517245`, 
              0.037328213577113564`}, 
              Offset[{-3, 0}, {0.15862068965517245`, 
               0.037328213577113564`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.1724137931034483, 0.06921367870475376}, 
              Offset[{3, 0}, {0.1724137931034483, 0.06921367870475376}]}, {{
              0.1724137931034483, 0.06921367870475376}, 
              Offset[{-3, 0}, {0.1724137931034483, 0.06921367870475376}]}, {{
              0.1724137931034483, 0.05362080129524625}, 
              Offset[{3, 0}, {0.1724137931034483, 0.05362080129524625}]}, {{
              0.1724137931034483, 0.05362080129524625}, 
              Offset[{-3, 0}, {0.1724137931034483, 
               0.05362080129524625}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.18620689655172412`, 0.05719148488394144}, 
              Offset[{3, 0}, {0.18620689655172412`, 0.05719148488394144}]}, {{
              0.18620689655172412`, 0.05719148488394144}, 
              Offset[{-3, 0}, {0.18620689655172412`, 
               0.05719148488394144}]}, {{0.18620689655172412`, 
              0.04108549511605856}, 
              Offset[{3, 0}, {0.18620689655172412`, 0.04108549511605856}]}, {{
              0.18620689655172412`, 0.04108549511605856}, 
              Offset[{-3, 0}, {0.18620689655172412`, 
               0.04108549511605856}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]},
         Antialiasing->False]}, 
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], Thickness[0.003], 
        StyleBox[{
          GeometricTransformationBox[
           LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
          GeometricTransformationBox[
           LineBox[{{{0.2, 0.06055503113318597}, 
              Offset[{3, 0}, {0.2, 0.06055503113318597}]}, {{0.2, 
              0.06055503113318597}, 
              Offset[{-3, 0}, {0.2, 0.06055503113318597}]}, {{0.2, 
              0.04466386886681403}, 
              Offset[{3, 0}, {0.2, 0.04466386886681403}]}, {{0.2, 
              0.04466386886681403}, 
              Offset[{-3, 0}, {0.2, 0.04466386886681403}]}}], {{{1., 0.}, {0.,
             1.}}, {0., 0.}}]},
         Antialiasing->False]}}}, {
      {RGBColor[
        NCache[
         Rational[125, 128], 0.9765625], 
        NCache[
         Rational[15, 128], 0.1171875], 
        NCache[
         Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
       1.6], GeometricTransformationBox[InsetBox[
         FormBox[
          StyleBox[
           GraphicsBox[DiskBox[{0, 0}]],
           StripOnInput->False,
           GraphicsBoxOptions->{DefaultBaseStyle->Directive[
             AbsoluteThickness[1.6], 
             RGBColor[
              Rational[125, 128], 
              Rational[15, 128], 
              Rational[15, 128]], 
             PointSize[0.01]]}],
          TraditionalForm], {0., 0.}, Automatic, Scaled[
         0.03]], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGYC4lkzQeDk/tBDF2O1WZbZ80TVrlxw9fj+N2sj
9B5+nGlfI5W4c7ngsf2s/LsUJbcssH93y+XkOt8j+//7F7kaTppiHzdb4+bW
zkP7s8NLdIP459mfi+Z5uefogf2vsx8u0uBabt9g8eBjO/O+/Wc11v/4JTHb
HmTatOpd+0+EHbhkPGeevYtVvuGSz9v2N3fad1kVL7RX220WuCl78/7iiYa6
C9hW2PNV/HnYcHz9/hDB6Rtvuy20v1LZrTh3+4r9hjn/J8znnGM/oxrkwIX7
r5eYJuiemmW/4VeQ42r9qfvnflTaYfazy57h52HGfvua/U6OHD4XviyD8e3z
e6P53txfAFNvX/R2x/xoxmX2UyDm2SfF+ff+mrEcZp+947vWMp7pk2DusV/Z
scn67PTF9hoQ99pr7Xtd+wXIh/rH/j3f/Qrd68vtEyD+tTfgKCq8YLoMFh72
x8w/6xc9WQkLL/sdC7JlVWJXwcLT/trdA7zHDi2Ghbd9x86jFUt0lsPiw77r
YvYskaL19lyQ+LKfvZVHfp3GSntofNrfOJNttuD9KnsA8wf2Kg==
        "]]}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}, {
       {RGBColor[
         NCache[
          Rational[125, 128], 0.9765625], 
         NCache[
          Rational[15, 128], 0.1171875], 
         NCache[
          Rational[15, 128], 0.1171875]], PointSize[0.01], AbsoluteThickness[
        1.6]}, {}}}, {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.003], Opacity[1.], LineBox[CompressedData["
1:eJxF1P0zE3AcwHF0ztNd3NqpGd2KsCEu1+Xq8pAlxTxNJ/Nw7OFQ5CFNV3Mn
7srTSGvXLQ+pKYtZWlizGGbMEMtjIdVd5RaXa+R0nR7u8vn+8L7Xf/DeR8+M
YpkYGRlR/vZP7mlx9akPWuW2pBPrVtYLSM1RX870LNLEfTyeNY5k71xzKFIi
kyaO1XfXIg8lDDccpiGns/QtjhNDYPdcXGeQRAOS7VPxr2sGwVTxsrTz1gDo
VtBA1meowXLiBqkwsR/k2uZbJfuoQHfqtf21u/vANBa2IsCyFyxh936JHVGC
nNHKeOPmLrBZFebLuKMAcQG5WGqEHFSljfF2ecvAZlyVGX2pDRxPDVw6L5KC
Xgy3HHJlK1g/ZHgfUyUGYxx/eWoiRWBZmS4lWiYEs5k2hiZmHShPjFZ8W+eD
P78ym2YfloCKpZpwCSEbbMfc+NxyLstvW3sK4QI/uhQswItCXYR8kG04gBnR
1YHHG1erVHohGLxF1/zeKwKngsxtCRIxyLZ/UDyW1wqeZFMEk1wpOBXMaw/R
tYGkLKHr95UO0N+G0mjpIwfxpr2cqDgFKKeRPy1e6gL3EJNjF+VK0MHZCXNz
uQe0zmXmz2D6QEaOu1TrrQJx1bG3zwb0g54F1CsClhoUVUotLrMHwMJwAdNw
fRDsGg5Vkxo0IC2HpduUDoEyboX5cxkS+0Tml/4SObpoIXmnRvpTJKWqWaSL
60Ygdwu5tlDcQTijBSM3n628CUNKsHNOPCoyJcSDZ5qAfPtCl6nPRPbw7Iht
fKTD08CkjHvIq9r0u873kd7GSlOBCPn4IuNjvgK5o7Qcd6QHmfSoPWK1H2k3
b6akv0LmbXj9wE8gJzE0j6kZpNfBImbFPPL/t8A/QxF/8w==
         "]]},
       Annotation[#, "Charting`Private`Tag$93827#1"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-0.2, 
        FormBox[
         RowBox[{"-", "0.2`"}], TraditionalForm]}, {-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}, {0.2, 
        FormBox["0.2`", TraditionalForm]}}, {None}}, {{{-0.2, 
        FormBox[
         RowBox[{"-", "0.2`"}], TraditionalForm]}, {-0.1, 
        FormBox[
         RowBox[{"-", "0.1`"}], TraditionalForm]}, {0, 
        FormBox["0", TraditionalForm]}, {0.1, 
        FormBox["0.1`", TraditionalForm]}, {0.2, 
        FormBox["0.2`", TraditionalForm]}}, {None}}},
   FrameTicksStyle->Directive[60, FontFamily -> "Times New Roman"],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.4, 0.5], 
     AbsoluteThickness[1], 
     AbsoluteDashing[{1, 2}]],
   ImageSize->1000,
   LabelStyle->{0.01, FontFamily -> "Times New Roman"},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.21, 0.21}, {-0.21, 0.21}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8569219231130533`*^9, 3.8569219645756903`*^9}, {
  3.8569220375050507`*^9, 3.856922068327766*^9}},
 CellLabel->
  "Out[2399]=",ExpressionUUID->"6b858d80-430f-4c1c-8e44-691e6fd173bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"All", " ", "points", " ", "MSE"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"MSE", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.012290981256280269", ",", "0.016896731292260846", ",", 
       "0.013998309429011318", ",", "0.016762422458218764", ",", 
       "0.014607909164891573", ",", "0.02247335563069577"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eb", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.0004637404948455323", ",", "0.0007260980100331736", ",", 
       "0.0004737559579603633", ",", "0.0006678408775179925", ",", 
       "0.0004887689844903395"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856739558420617*^9, 3.856739592373766*^9}, {
  3.856739686050743*^9, 3.856739686388473*^9}, {3.8567397241148653`*^9, 
  3.8567397243694067`*^9}, {3.856739784534976*^9, 3.8567397897814302`*^9}, {
  3.856739844682831*^9, 3.85673985695975*^9}, {3.856801816456031*^9, 
  3.8568018169988813`*^9}, {3.856801870336055*^9, 3.856801870703692*^9}, {
  3.856802073699245*^9, 
  3.856802074017498*^9}},ExpressionUUID->"5ea40ff8-1df1-4c1b-8c50-\
f88a70a029ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.02247335563069577", "/", "2"}]], "Input",
 CellChangeTimes->{{3.85692228344211*^9, 3.8569222871934967`*^9}},
 CellLabel->
  "In[2401]:=",ExpressionUUID->"9323001b-912c-413c-8b0f-ae84c1e39d6e"],

Cell[BoxData[
 TagBox["0.011236677815347885`",
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.856922283794956*^9, 3.856922287415745*^9}},
 CellLabel->
  "Out[2401]=",ExpressionUUID->"02a20ce3-a991-468c-8a57-f3523dcc7788"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, -1741}, {Automatic, 79}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 534, 12, 52, "Input",ExpressionUUID->"c0be12f4-2f7a-470e-b7bb-ab2542c15c9f"],
Cell[1117, 36, 636, 19, 34, "Output",ExpressionUUID->"d70ef136-349c-4c6d-9df5-5631638e3cdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1790, 60, 9479, 249, 724, "Input",ExpressionUUID->"5afe5971-9ebf-466e-a4f6-dfe122708108"],
Cell[11272, 311, 37695, 900, 640, "Output",ExpressionUUID->"4b644789-e7bd-4c5a-bd3d-86ed5eb34ab8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49004, 1216, 8326, 219, 556, "Input",ExpressionUUID->"56e35931-bef0-46f3-9628-cf8c9be2f624"],
Cell[57333, 1437, 37758, 902, 640, "Output",ExpressionUUID->"ba6489d7-2ab0-4df9-9571-cd983db3be74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95128, 2344, 8560, 225, 560, "Input",ExpressionUUID->"5d3b480f-a9c5-4580-bae2-5868b4d1b220"],
Cell[103691, 2571, 37809, 908, 640, "Output",ExpressionUUID->"79eeaad4-c739-460a-b0b7-28d8c5edeb77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141537, 3484, 8322, 219, 535, "Input",ExpressionUUID->"89113fc3-75d8-459d-9c99-10b5ac63d1e4"],
Cell[149862, 3705, 37442, 894, 640, "Output",ExpressionUUID->"87cf6885-738e-4432-ab62-59c985c1bed5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187341, 4604, 8150, 216, 493, "Input",ExpressionUUID->"7a271e9b-5355-4561-a4af-565ebc72b0a3"],
Cell[195494, 4822, 37819, 901, 674, "Output",ExpressionUUID->"2aa6cb2d-038a-400a-85f1-f8384dabf273"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233350, 5728, 8166, 216, 514, "Input",ExpressionUUID->"68983b4c-92ad-4969-b2af-fd13d717cae6"],
Cell[241519, 5946, 37691, 900, 640, "Output",ExpressionUUID->"47c52771-9f5b-48f4-95bd-e6e19104b7e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279247, 6851, 10768, 256, 871, "Input",ExpressionUUID->"d3c61643-6768-4c6b-816a-6af2a7eb0ac7"],
Cell[290018, 7109, 100567, 2340, 676, "Output",ExpressionUUID->"6b858d80-430f-4c1c-8e44-691e6fd173bd"]
}, Open  ]],
Cell[390600, 9452, 1179, 28, 73, "Input",ExpressionUUID->"5ea40ff8-1df1-4c1b-8c50-f88a70a029ec"],
Cell[CellGroupData[{
Cell[391804, 9484, 218, 4, 30, "Input",ExpressionUUID->"9323001b-912c-413c-8b0f-ae84c1e39d6e"],
Cell[392025, 9490, 260, 6, 34, "Output",ExpressionUUID->"02a20ce3-a991-468c-8a57-f3523dcc7788"]
}, Open  ]]
}
]
*)


